Holographic Entropy Inequalities and Multipartite Entanglement

We study holographic entropy inequalities and their structural properties by making use of a judicious grouping of terms into certain multipartite information quantities. This allows us to recast cumbersome entropic expressions into much simpler ones which share interestingly rigid structures. By performing a systematic search over some of these structures, we are able to discover more than 300 novel entropy inequalities for six parties, thereby demonstrating that these recastings provide a fruitful generating technique for uncovering new holographic entropy inequalities. In attempting to interpret the corresponding sign-definite quantities as correlation measures, we also obtain a no-go result: the superbalance property of holographic entropy inequalities turns out to preclude them from being monotonic under partial tracing. In the process, we also comment on the geometrical significance of multipartite information quantities and present various structural relations amongst them.

==> anc/HEIforms.txt <==
{}
{{"A", "B", "C"}}
{{"A", "B", "CD"}}
{{"A", "BC", "DE"}}
{{"A", "BD", "C"}, {"A", "B", "E", "C"}}
{{"A", "BD", "EF"}, {"B", "C", "EF", "A"}}
{{"A", "BE", "D"}, {"B", "C", "E"}, {"A", "C", "D", "E"}}
{{"A", "B", "CE"}, {"AD", "B", "C"}, {"A", "CD", "E", "B"}}
{{"A", "B", "DE"}, {"A", "C", "E", "B"}, {"B", "C", "D", "A"}}
{{"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}, {"A", "D", "E", "B"}}
{{"A", "B", "CE"}, {"A", "BD", "E"}, {"A", "C", "D", "B"}, {"A", "C", "D", "E"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BE", "CF"}, {"B", "C", "D", "A"}}
{{"A", "D", "EF"}, {"AD", "B", "C"}, {"B", "C", "E", "D"}}
{{"A", "BE", "CD"}, {"B", "C", "D"}, {"A", "B", "F", "D"}}
{{"A", "B", "CD"}, {"A", "BE", "CF"}, {"A", "C", "D", "B"}}
{{"A", "BC", "DF"}, {"B", "C", "DE"}, {"A", "D", "E", "C"}}
{{"A", "BC", "EF"}, {"B", "C", "DF"}, {"A", "D", "E", "C"}}
{{"A", "CF", "DE"}, {"B", "C", "DF"}, {"A", "B", "E", "C"}}
{{"A", "B", "CE"}, {"A", "BC", "EF"}, {"BF", "C", "D", "A"}}
{{"A", "B", "CE"}, {"AC", "B", "DE"}, {"A", "CF", "D", "B"}}
{{"A", "B", "DE"}, {"A", "BC", "DF"}, {"BE", "C", "D", "A"}}
{{"A", "BD", "CE"}, {"AC", "B", "EF"}, {"C", "D", "F", "AB"}}
{{"A", "BE", "DF"}, {"AC", "B", "EF"}, {"A", "CF", "D", "B"}}
{{"A", "B", "CF"}, {"A", "C", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BF", "E"}, {"A", "B", "C", "E"}, {"B", "C", "D", "A"}}
{{"A", "BF", "D"}, {"A", "E", "F"}, {"B", "C", "EF"}, {"A", "C", "D", "F"}}
{{"A", "BF", "D"}, {"A", "E", "F"}, {"B", "C", "EF"}, {"A", "CE", "D", "F"}}
{{"A", "BC", "DF"}, {"B", "C", "F"}, {"BF", "D", "E"}, {"A", "C", "E", "F"}}
{{"A", "CE", "DF"}, {"A", "D", "E"}, {"B", "C", "DE"}, {"A", "B", "F", "E"}}
{{"A", "B", "CEF"}, {"AB", "C", "F"}, {"CF", "D", "E"}, {"A", "B", "D", "F"}}
{{"A", "BCD", "E"}, {"A", "CE", "D"}, {"B", "C", "EF"}, {"A", "B", "D", "E"}}
{{"A", "BCD", "F"}, {"AF", "C", "D"}, {"B", "DF", "E"}, {"B", "C", "E", "F"}}
{{"A", "BE", "D"}, {"A", "C", "EF"}, {"B", "DF", "E"}, {"AD", "B", "C", "E"}}
{{"A", "C", "EF"}, {"A", "CE", "D"}, {"B", "D", "EF"}, {"AE", "B", "C", "D"}}
{{"A", "C", "EF"}, {"A", "CE", "D"}, {"B", "DF", "E"}, {"AD", "B", "C", "E"}}
{{"A", "BC", "DE"}, {"A", "D", "EF"}, {"B", "C", "EF"}, {"B", "C", "E", "A"}}
{{"A", "BE", "CF"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "D", "E", "F"}}
{{"A", "CE", "DF"}, {"A", "D", "E"}, {"B", "C", "DE"}, {"A", "B", "DF", "E"}}
{{"A", "CF", "DE"}, {"B", "CE", "DF"}, {"C", "D", "E"}, {"A", "B", "F", "E"}}
{{"A", "B", "DE"}, {"A", "BF", "D"}, {"ADF", "B", "C"}, {"A", "CD", "E", "B"}}
{{"A", "BC", "F"}, {"AEF", "B", "C"}, {"AF", "D", "E"}, {"BE", "C", "D", "F"}}
{{"A", "BCE", "D"}, {"A", "BF", "C"}, {"AE", "B", "C"}, {"A", "BD", "F", "C"}}
{{"A", "BCE", "F"}, {"AF", "B", "E"}, {"BF", "C", "D"}, {"AE", "C", "D", "F"}}
{{"A", "BCF", "E"}, {"AC", "B", "D"}, {"B", "C", "DF"}, {"A", "CE", "D", "B"}}
{{"A", "BD", "CE"}, {"A", "C", "EF"}, {"B", "D", "EF"}, {"B", "C", "E", "AD"}}
{{"A", "BDF", "C"}, {"A", "D", "EF"}, {"B", "CE", "F"}, {"AC", "B", "D", "F"}}
{{"A", "BE", "DF"}, {"A", "BF", "D"}, {"B", "C", "DE"}, {"A", "C", "F", "DE"}}
{{"A", "C", "DF"}, {"A", "CE", "D"}, {"ADE", "B", "C"}, {"AF", "B", "D", "C"}}
{{"A", "C", "DF"}, {"A", "CF", "E"}, {"AEF", "B", "D"}, {"B", "C", "DE", "A"}}
{{"A", "CEF", "D"}, {"A", "DE", "F"}, {"B", "C", "EF"}, {"A", "B", "CD", "F"}}
{{"A", "D", "EF"}, {"AB", "C", "E"}, {"AD", "B", "CE"}, {"B", "C", "F", "DE"}}
{{"A", "B", "CF"}, {"AB", "C", "DF"}, {"B", "D", "EF"}, {"A", "CD", "E", "B"}}
{{"A", "B", "DE"}, {"A", "CD", "EF"}, {"B", "C", "DF"}, {"A", "CE", "D", "B"}}
{{"A", "BCF", "D"}, {"AB", "CD", "E"}, {"AF", "B", "C"}, {"A", "B", "C", "E"}}
{{"A", "BD", "C"}, {"A", "CD", "EF"}, {"B", "DE", "F"}, {"AD", "B", "C", "F"}}
{{"A", "BD", "CE"}, {"A", "C", "EF"}, {"B", "DF", "E"}, {"AD", "B", "C", "E"}}
{{"A", "BD", "CE"}, {"A", "D", "EF"}, {"ADF", "B", "C"}, {"B", "C", "E", "A"}}
{{"A", "BE", "DF"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "BE", "C", "F"}}
{{"A", "BF", "CE"}, {"ACD", "B", "E"}, {"BE", "C", "D"}, {"A", "D", "F", "E"}}
{{"A", "BF", "CE"}, {"AE", "B", "D"}, {"C", "D", "EF"}, {"AC", "B", "E", "D"}}
{{"A", "BF", "CE"}, {"AE", "B", "F"}, {"C", "D", "EF"}, {"AC", "B", "D", "F"}}
{{"A", "BF", "DE"}, {"A", "CE", "D"}, {"B", "C", "EF"}, {"B", "CD", "E", "A"}}
{{"A", "C", "EF"}, {"A", "CF", "DE"}, {"B", "CE", "D"}, {"AC", "B", "F", "D"}}
{{"A", "C", "EF"}, {"AC", "B", "DE"}, {"B", "D", "EF"}, {"A", "CD", "E", "B"}}
{{"A", "C", "EF"}, {"AC", "B", "DE"}, {"B", "D", "EF"}, {"A", "CF", "E", "B"}}
{{"A", "CD", "EF"}, {"AE", "B", "D"}, {"B", "C", "EF"}, {"A", "C", "DE", "B"}}
{{"A", "CF", "E"}, {"AE", "BD", "C"}, {"B", "D", "EF"}, {"A", "B", "CD", "E"}}
{{"A", "B", "C"}, {"A", "BC", "EF"}, {"AC", "B", "DE"}, {"C", "D", "F", "AB"}}
{{"A", "B", "C"}, {"A", "BE", "CF"}, {"AD", "B", "CE"}, {"AF", "C", "D", "B"}}
{{"A", "CD", "EF"}, {"AB", "C", "DF"}, {"B", "C", "D"}, {"AE", "B", "F", "C"}}
{{"A", "BD", "CF"}, {"A", "C", "DE"}, {"ACE", "B", "D"}, {"B", "E", "F", "AD"}}
{{"A", "BDE", "C"}, {"A", "BDF", "E"}, {"B", "CF", "D"}, {"B", "C", "DE", "A"}}
{{"A", "BDE", "F"}, {"AEF", "C", "D"}, {"AF", "B", "E"}, {"B", "C", "DE", "F"}}
{{"A", "BE", "D"}, {"A", "BF", "CD"}, {"ADE", "B", "C"}, {"A", "B", "F", "CD"}}
{{"A", "B", "CD"}, {"A", "BC", "DF"}, {"AB", "C", "DE"}, {"B", "E", "F", "AC"}}
{{"A", "B", "CD"}, {"A", "BC", "DF"}, {"AC", "B", "DE"}, {"C", "E", "F", "AB"}}
{{"A", "B", "DE"}, {"A", "BC", "EF"}, {"AC", "B", "DF"}, {"C", "D", "E", "AB"}}
{{"A", "B", "DF"}, {"A", "BC", "DE"}, {"AC", "B", "DE"}, {"C", "D", "F", "AB"}}
{{"A", "B", "EF"}, {"A", "BF", "CE"}, {"AD", "BE", "C"}, {"B", "D", "F", "AC"}}
{{"A", "BC", "DE"}, {"ACF", "B", "D"}, {"B", "C", "DF"}, {"A", "DF", "E", "B"}}
{{"A", "BC", "DF"}, {"AB", "CE", "D"}, {"B", "C", "EF"}, {"A", "E", "F", "BD"}}
{{"A", "BCF", "D"}, {"AC", "B", "DE"}, {"B", "C", "EF"}, {"A", "DF", "E", "B"}}
{{"A", "BCF", "D"}, {"AC", "B", "DF"}, {"B", "C", "EF"}, {"A", "CD", "E", "B"}}
{{"A", "BD", "CE"}, {"A", "BE", "C"}, {"AEF", "B", "C"}, {"A", "BF", "D", "C"}}
{{"A", "BD", "CE"}, {"A", "C", "DF"}, {"ACF", "B", "D"}, {"A", "BC", "E", "D"}}
{{"A", "BF", "CE"}, {"ACD", "B", "E"}, {"BE", "C", "D"}, {"A", "BD", "F", "E"}}
{{"A", "BF", "CE"}, {"B", "CF", "DE"}, {"BE", "C", "D"}, {"A", "D", "F", "BE"}}
{{"A", "BF", "D"}, {"AC", "B", "DE"}, {"ADF", "B", "C"}, {"A", "CD", "E", "B"}}
{{"A", "C", "DF"}, {"AB", "CF", "D"}, {"AC", "B", "DE"}, {"B", "E", "F", "CD"}}
{{"A", "C", "EF"}, {"AC", "B", "DF"}, {"B", "CEF", "D"}, {"A", "CE", "F", "B"}}
{{"A", "CE", "D"}, {"AC", "B", "EF"}, {"ADE", "B", "C"}, {"A", "CF", "D", "B"}}
{{"A", "CE", "DF"}, {"AE", "BC", "D"}, {"B", "C", "DE"}, {"A", "B", "F", "CD"}}
{{"A", "D", "EF"}, {"AB", "CD", "E"}, {"ADF", "B", "C"}, {"A", "B", "CD", "E"}}
{{"A", "D", "EF"}, {"AB", "CD", "E"}, {"ADF", "B", "C"}, {"A", "BD", "C", "E"}}
{{"A", "D", "EF"}, {"AB", "CF", "E"}, {"ADF", "B", "C"}, {"A", "BD", "C", "E"}}
{{"A", "D", "EF"}, {"AC", "B", "DE"}, {"ADF", "B", "C"}, {"A", "CD", "E", "B"}}
{{"A", "B", "DE"}, {"A", "BF", "CE"}, {"AC", "D", "EF"}, {"AF", "B", "C", "D"}}
{{"A", "B", "DF"}, {"A", "CF", "DE"}, {"AC", "B", "EF"}, {"AE", "C", "D", "B"}}
{{"A", "B", "EF"}, {"A", "BD", "CE"}, {"AB", "C", "DF"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "EF"}, {"A", "CD", "EF"}, {"B", "C", "DF"}, {"BC", "D", "E", "A"}}
{{"A", "BE", "CF"}, {"AB", "D", "EF"}, {"B", "C", "DE"}, {"A", "BF", "C", "D"}}
{{"A", "CD", "EF"}, {"AB", "CF", "D"}, {"B", "C", "DE"}, {"AE", "B", "F", "D"}}
{{"A", "CE", "D"}, {"AB", "C", "EF"}, {"B", "CF", "DE"}, {"A", "BC", "F", "D"}}
{{"A", "CF", "DE"}, {"AD", "B", "EF"}, {"B", "C", "DF"}, {"A", "CE", "F", "B"}}
{{"A", "DE", "F"}, {"AB", "C", "EF"}, {"AD", "B", "CE"}, {"A", "BD", "C", "F"}}
{{"A", "BD", "CF"}, {"A", "BE", "C"}, {"A", "D", "EF"}, {"BC", "DF", "E", "A"}}
{{"A", "BD", "CF"}, {"A", "BDE", "C"}, {"ACE", "B", "D"}, {"B", "E", "F", "AD"}}
{{"A", "BDF", "C"}, {"AC", "B", "DE"}, {"ACF", "B", "D"}, {"A", "CF", "E", "B"}}
{{"A", "BD", "CE"}, {"AB", "C", "DE"}, {"AC", "B", "EF"}, {"A", "D", "F", "BC"}}
{{"A", "BD", "EF"}, {"AB", "C", "DF"}, {"AC", "B", "DE"}, {"A", "E", "F", "BC"}}
{{"A", "BC", "DF"}, {"A", "BF", "D"}, {"AE", "B", "CD"}, {"A", "BE", "F", "CD"}}
{{"A", "CF", "D"}, {"AB", "C", "EF"}, {"B", "CE", "DF"}, {"A", "BC", "EF", "D"}}
{{"A", "BD", "CF"}, {"AD", "B", "CE"}, {"AE", "BD", "F"}, {"ACD", "B", "E", "F"}}
{{"A", "BD", "CF"}, {"A", "BDE", "C"}, {"A", "CEF", "D"}, {"BC", "DF", "E", "A"}}
{{"A", "BD", "CE"}, {"AD", "BF", "C"}, {"AE", "B", "CF"}, {"BC", "DE", "F", "A"}}
{{"A", "BD", "CF"}, {"AD", "B", "CE"}, {"AE", "BF", "D"}, {"AB", "C", "EF", "D"}}
{{"A", "BF", "CE"}, {"AD", "CF", "E"}, {"AE", "BD", "C"}, {"AF", "B", "CD", "E"}}
{{"A", "CD", "E"}, {"B", "C", "D"}, {"A", "B", "D", "E"}, {"A", "B", "F", "D"}}
{{"A", "CD", "E"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "B", "F", "E"}}
{{"A", "D", "EF"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "C", "E", "D"}}
{{"A", "D", "EF"}, {"B", "C", "D"}, {"A", "B", "F", "D"}, {"A", "C", "E", "D"}}
{{"A", "B", "CD"}, {"A", "BC", "E"}, {"A", "B", "C", "E"}, {"A", "D", "F", "B"}}
{{"A", "B", "CD"}, {"AD", "C", "F"}, {"A", "B", "E", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "CD"}, {"C", "D", "EF"}, {"A", "B", "E", "C"}, {"A", "B", "E", "D"}}
{{"A", "B", "DF"}, {"C", "D", "EF"}, {"A", "B", "C", "D"}, {"A", "B", "E", "C"}}
{{"A", "C", "DF"}, {"B", "C", "DE"}, {"A", "B", "F", "C"}, {"A", "D", "E", "C"}}
{{"A", "C", "DF"}, {"B", "C", "EF"}, {"A", "B", "D", "C"}, {"A", "D", "E", "C"}}
{{"A", "D", "EF"}, {"AC", "B", "E"}, {"A", "B", "C", "D"}, {"B", "C", "D", "E"}}
{{"A", "D", "EF"}, {"B", "C", "DF"}, {"A", "B", "C", "D"}, {"A", "B", "E", "C"}}
{{"A", "D", "EF"}, {"B", "C", "DF"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}}
{{"A", "B", "D"}, {"AC", "BD", "E"}, {"A", "C", "F", "D"}, {"C", "D", "F", "E"}}
{{"A", "B", "E"}, {"A", "BC", "DF"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"AC", "BD", "E"}, {"A", "D", "F", "E"}, {"B", "C", "F", "E"}}
{{"A", "B", "E"}, {"AC", "BE", "D"}, {"A", "D", "F", "E"}, {"C", "E", "F", "D"}}
{{"A", "B", "E"}, {"AD", "BE", "C"}, {"A", "B", "F", "C"}, {"A", "C", "F", "E"}}
{{"A", "B", "E"}, {"AD", "BE", "C"}, {"A", "C", "F", "E"}, {"A", "D", "F", "C"}}
{{"A", "B", "E"}, {"AD", "BE", "C"}, {"A", "D", "F", "E"}, {"A", "E", "F", "C"}}
{{"A", "B", "E"}, {"AE", "BD", "C"}, {"A", "D", "F", "C"}, {"B", "C", "F", "E"}}
{{"A", "B", "E"}, {"BE", "C", "DF"}, {"A", "B", "F", "C"}, {"A", "C", "D", "E"}}
{{"A", "B", "E"}, {"BE", "C", "DF"}, {"A", "C", "D", "E"}, {"A", "E", "F", "C"}}
{{"A", "B", "E"}, {"BE", "C", "DF"}, {"A", "C", "F", "E"}, {"A", "D", "F", "C"}}
{{"A", "B", "E"}, {"BE", "C", "DF"}, {"A", "D", "F", "E"}, {"A", "E", "F", "C"}}
{{"A", "BD", "CF"}, {"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}}
{{"A", "BE", "CD"}, {"B", "C", "D"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}}
{{"A", "CD", "EF"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "B", "F", "C"}}
{{"A", "B", "CD"}, {"A", "C", "DE"}, {"A", "E", "F", "C"}, {"B", "C", "DF", "A"}}
{{"A", "B", "CD"}, {"C", "D", "EF"}, {"A", "B", "E", "C"}, {"AB", "C", "F", "D"}}
{{"A", "B", "CD"}, {"C", "DE", "F"}, {"A", "B", "E", "C"}, {"AB", "C", "D", "F"}}
{{"A", "B", "CE"}, {"A", "B", "CF"}, {"A", "C", "D", "B"}, {"BE", "C", "D", "A"}}
{{"A", "B", "CE"}, {"A", "CF", "D"}, {"A", "B", "C", "D"}, {"B", "C", "DE", "A"}}
{{"A", "B", "CF"}, {"A", "BCD", "E"}, {"A", "B", "C", "E"}, {"B", "C", "D", "A"}}
{{"A", "B", "CF"}, {"A", "BE", "D"}, {"A", "B", "C", "D"}, {"A", "C", "EF", "B"}}
{{"A", "B", "DE"}, {"A", "BC", "E"}, {"A", "C", "F", "E"}, {"BE", "C", "D", "A"}}
{{"A", "B", "DE"}, {"AC", "B", "D"}, {"A", "C", "F", "D"}, {"AE", "C", "D", "B"}}
{{"A", "B", "DE"}, {"C", "DF", "E"}, {"A", "B", "D", "C"}, {"AB", "C", "D", "E"}}
{{"A", "C", "DE"}, {"B", "C", "DF"}, {"A", "B", "E", "C"}, {"A", "BF", "D", "C"}}
{{"A", "B", "CE"}, {"AB", "CD", "F"}, {"B", "D", "E", "F"}, {"C", "D", "E", "B"}}
{{"A", "B", "DE"}, {"AB", "C", "EF"}, {"B", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "B", "DF"}, {"AC", "B", "DE"}, {"A", "C", "F", "B"}, {"A", "D", "E", "B"}}
{{"A", "B", "DF"}, {"B", "CF", "DE"}, {"A", "C", "E", "B"}, {"A", "D", "F", "B"}}
{{"A", "B", "EF"}, {"A", "CE", "DF"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BC", "D"}, {"A", "BE", "CF"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "BC", "D"}, {"A", "BE", "DF"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "BC", "D"}, {"AC", "B", "DF"}, {"A", "D", "E", "B"}, {"A", "E", "F", "D"}}
{{"A", "BC", "DE"}, {"B", "C", "DF"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"A", "BC", "DF"}, {"B", "C", "DE"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"A", "BC", "E"}, {"A", "BD", "CF"}, {"A", "B", "C", "E"}, {"B", "C", "D", "A"}}
{{"A", "BC", "E"}, {"AC", "B", "DF"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}}
{{"A", "BC", "E"}, {"AC", "B", "DF"}, {"A", "D", "E", "B"}, {"A", "D", "F", "E"}}
{{"A", "BC", "EF"}, {"B", "C", "DE"}, {"A", "D", "E", "B"}, {"A", "D", "F", "C"}}
{{"A", "BC", "EF"}, {"B", "C", "DF"}, {"A", "B", "F", "C"}, {"A", "D", "E", "B"}}
{{"A", "BC", "EF"}, {"B", "C", "DF"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"A", "BD", "EF"}, {"AC", "B", "F"}, {"A", "C", "E", "B"}, {"B", "C", "D", "F"}}
{{"A", "BE", "C"}, {"AB", "CF", "D"}, {"A", "B", "E", "C"}, {"B", "C", "E", "D"}}
{{"A", "BE", "C"}, {"AC", "BF", "D"}, {"B", "C", "E", "D"}, {"B", "E", "F", "C"}}
{{"A", "BE", "CF"}, {"A", "D", "EF"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "BE", "D"}, {"B", "CF", "DE"}, {"A", "B", "F", "D"}, {"A", "C", "F", "B"}}
{{"A", "BE", "DF"}, {"B", "C", "EF"}, {"A", "C", "D", "B"}, {"B", "D", "E", "C"}}
{{"A", "BE", "DF"}, {"B", "C", "EF"}, {"A", "C", "D", "B"}, {"B", "D", "F", "C"}}
{{"A", "C", "DE"}, {"AB", "C", "EF"}, {"A", "D", "E", "C"}, {"B", "D", "F", "C"}}
{{"A", "C", "DE"}, {"AB", "CE", "D"}, {"A", "B", "F", "C"}, {"B", "C", "F", "D"}}
{{"A", "C", "DE"}, {"AC", "B", "DF"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"A", "C", "DE"}, {"AC", "B", "EF"}, {"B", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "C", "DF"}, {"AC", "B", "EF"}, {"A", "D", "E", "B"}, {"B", "D", "F", "C"}}
{{"A", "C", "EF"}, {"AC", "B", "DF"}, {"A", "D", "E", "B"}, {"B", "D", "E", "C"}}
{{"A", "CD", "E"}, {"AB", "C", "DF"}, {"A", "C", "D", "E"}, {"B", "D", "E", "C"}}
{{"A", "CD", "E"}, {"AE", "B", "CF"}, {"B", "C", "D", "E"}, {"C", "D", "F", "B"}}
{{"A", "CD", "F"}, {"AC", "B", "DE"}, {"A", "B", "D", "F"}, {"A", "D", "E", "B"}}
{{"A", "CD", "F"}, {"B", "CF", "DE"}, {"A", "B", "D", "F"}, {"A", "D", "E", "B"}}
{{"A", "CE", "D"}, {"AD", "B", "EF"}, {"A", "C", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "CE", "D"}, {"B", "CF", "DE"}, {"A", "B", "F", "D"}, {"A", "E", "F", "B"}}
{{"A", "CE", "DF"}, {"B", "C", "EF"}, {"A", "B", "D", "C"}, {"A", "D", "E", "B"}}
{{"A", "CE", "F"}, {"AF", "B", "CD"}, {"B", "D", "E", "F"}, {"C", "D", "E", "B"}}
{{"A", "CE", "F"}, {"B", "CF", "DE"}, {"A", "B", "D", "F"}, {"A", "D", "E", "B"}}
{{"A", "CF", "D"}, {"AB", "C", "EF"}, {"A", "B", "E", "D"}, {"B", "D", "E", "C"}}
{{"A", "CF", "DE"}, {"B", "C", "EF"}, {"A", "B", "D", "C"}, {"A", "D", "E", "B"}}
{{"A", "D", "EF"}, {"B", "CE", "DF"}, {"A", "B", "C", "D"}, {"A", "D", "E", "B"}}
{{"A", "DE", "F"}, {"AC", "B", "DF"}, {"A", "D", "E", "B"}, {"A", "D", "E", "F"}}
{{"A", "DF", "E"}, {"B", "CF", "DE"}, {"A", "B", "C", "E"}, {"A", "D", "F", "B"}}
{{"A", "B", "D"}, {"AC", "BD", "E"}, {"A", "E", "F", "D"}, {"BD", "C", "F", "E"}}
{{"A", "B", "E"}, {"A", "BD", "EF"}, {"B", "C", "F", "E"}, {"BD", "C", "E", "A"}}
{{"A", "B", "E"}, {"AC", "BE", "D"}, {"A", "BE", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "B", "E"}, {"AE", "BD", "C"}, {"A", "BD", "F", "C"}, {"B", "C", "F", "E"}}
{{"A", "B", "CE"}, {"A", "CF", "D"}, {"AF", "B", "C", "D"}, {"BE", "C", "D", "A"}}
{{"A", "B", "DE"}, {"A", "BCF", "D"}, {"BE", "C", "D", "A"}, {"C", "E", "F", "D"}}
{{"A", "B", "CD"}, {"AC", "B", "DE"}, {"A", "CF", "E", "B"}, {"A", "D", "F", "B"}}
{{"A", "B", "DE"}, {"A", "BE", "CD"}, {"A", "D", "F", "B"}, {"B", "C", "DF", "A"}}
{{"A", "B", "DE"}, {"A", "BE", "DF"}, {"A", "D", "F", "B"}, {"B", "C", "EF", "A"}}
{{"A", "B", "DEF"}, {"AB", "CE", "D"}, {"B", "C", "F", "D"}, {"C", "E", "F", "B"}}
{{"A", "B", "DF"}, {"AB", "C", "DE"}, {"A", "BF", "D", "C"}, {"A", "D", "E", "B"}}
{{"A", "BC", "D"}, {"AB", "CE", "D"}, {"A", "BF", "E", "D"}, {"B", "C", "F", "D"}}
{{"A", "BC", "DE"}, {"AB", "C", "D"}, {"A", "DE", "F", "C"}, {"B", "C", "F", "D"}}
{{"A", "BC", "DE"}, {"B", "C", "DF"}, {"A", "D", "EF", "B"}, {"B", "D", "E", "C"}}
{{"A", "BC", "EF"}, {"A", "CF", "D"}, {"B", "C", "F", "D"}, {"B", "D", "EF", "A"}}
{{"A", "BC", "EF"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"A", "D", "E", "B"}}
{{"A", "BC", "EF"}, {"B", "CE", "D"}, {"A", "D", "EF", "B"}, {"B", "E", "F", "D"}}
{{"A", "BCE", "D"}, {"AC", "B", "DF"}, {"A", "C", "E", "D"}, {"A", "D", "E", "B"}}
{{"A", "BCF", "D"}, {"AB", "C", "EF"}, {"A", "C", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "BD", "C"}, {"AB", "C", "DF"}, {"A", "D", "E", "C"}, {"AF", "B", "E", "C"}}
{{"A", "BD", "C"}, {"AC", "B", "DF"}, {"AC", "E", "F", "B"}, {"B", "D", "E", "C"}}
{{"A", "BD", "CE"}, {"A", "C", "DE"}, {"B", "C", "EF", "A"}, {"B", "D", "F", "C"}}
{{"A", "BD", "EF"}, {"A", "BE", "D"}, {"A", "C", "E", "D"}, {"B", "C", "DF", "A"}}
{{"A", "BD", "F"}, {"A", "CD", "EF"}, {"A", "B", "D", "F"}, {"B", "C", "EF", "A"}}
{{"A", "BE", "CD"}, {"A", "BF", "D"}, {"A", "B", "E", "D"}, {"B", "C", "EF", "A"}}
{{"A", "BE", "CD"}, {"BC", "D", "E"}, {"AD", "C", "F", "E"}, {"B", "E", "F", "D"}}
{{"A", "BE", "D"}, {"A", "CD", "EF"}, {"A", "B", "F", "D"}, {"B", "C", "DE", "A"}}
{{"A", "BE", "D"}, {"AD", "C", "EF"}, {"AD", "B", "E", "C"}, {"B", "C", "F", "D"}}
{{"A", "BE", "DF"}, {"ACD", "B", "F"}, {"A", "C", "D", "B"}, {"B", "C", "E", "F"}}
{{"A", "BE", "DF"}, {"B", "CF", "E"}, {"A", "C", "D", "B"}, {"AD", "B", "F", "E"}}
{{"A", "BEF", "D"}, {"AD", "B", "CE"}, {"B", "C", "F", "D"}, {"C", "E", "F", "B"}}
{{"A", "BF", "CE"}, {"AD", "B", "C"}, {"A", "B", "F", "C"}, {"A", "CD", "E", "B"}}
{{"A", "BF", "E"}, {"AE", "C", "DF"}, {"AF", "B", "D", "E"}, {"B", "E", "F", "C"}}
{{"A", "C", "DF"}, {"AB", "C", "EF"}, {"A", "D", "E", "C"}, {"AF", "B", "D", "C"}}
{{"A", "CD", "E"}, {"AE", "B", "CF"}, {"A", "C", "D", "B"}, {"AB", "C", "D", "E"}}
{{"A", "CD", "E"}, {"B", "CE", "DF"}, {"A", "B", "F", "E"}, {"A", "CE", "D", "B"}}
{{"A", "CD", "EF"}, {"B", "C", "DE"}, {"A", "B", "EF", "C"}, {"A", "D", "E", "B"}}
{{"A", "CD", "F"}, {"AB", "C", "DE"}, {"A", "BC", "D", "F"}, {"B", "E", "F", "C"}}
{{"A", "CE", "D"}, {"AB", "C", "EF"}, {"A", "C", "E", "D"}, {"AB", "D", "F", "C"}}
{{"A", "CE", "D"}, {"AD", "B", "CF"}, {"A", "C", "E", "B"}, {"AE", "B", "C", "D"}}
{{"A", "CE", "DF"}, {"AB", "C", "D"}, {"AC", "B", "E", "D"}, {"B", "D", "F", "C"}}
{{"A", "CF", "D"}, {"AB", "C", "DF"}, {"A", "C", "E", "D"}, {"AD", "B", "E", "C"}}
{{"A", "CF", "D"}, {"AB", "C", "EF"}, {"A", "BF", "C", "D"}, {"B", "D", "E", "C"}}
{{"A", "CF", "E"}, {"AB", "C", "DF"}, {"A", "BC", "D", "E"}, {"B", "D", "E", "C"}}
{{"A", "DF", "E"}, {"AE", "B", "CF"}, {"A", "C", "D", "B"}, {"AB", "C", "D", "E"}}
{{"A", "DF", "E"}, {"AE", "B", "CF"}, {"A", "D", "F", "B"}, {"B", "CF", "D", "E"}}
{{"A", "DF", "E"}, {"B", "CF", "DE"}, {"A", "CF", "D", "B"}, {"A", "D", "F", "E"}}
{{"A", "BE", "CD"}, {"AE", "B", "CF"}, {"A", "C", "D", "B"}, {"C", "D", "F", "A"}}
{{"A", "BE", "CF"}, {"AB", "C", "DE"}, {"B", "C", "D", "A"}, {"B", "D", "E", "C"}}
{{"A", "BE", "CF"}, {"AE", "BC", "D"}, {"A", "B", "C", "D"}, {"B", "C", "F", "A"}}
{{"A", "BE", "DF"}, {"AE", "B", "CF"}, {"A", "C", "D", "B"}, {"C", "D", "F", "A"}}
{{"A", "BF", "CE"}, {"AC", "B", "DE"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BF", "DE"}, {"AB", "C", "DF"}, {"A", "B", "D", "C"}, {"B", "D", "E", "A"}}
{{"A", "CD", "EF"}, {"AB", "C", "EF"}, {"A", "B", "F", "C"}, {"B", "D", "E", "A"}}
{{"AB", "C", "DE"}, {"AB", "CE", "D"}, {"A", "B", "F", "C"}, {"A", "C", "F", "D"}}
{{"AB", "C", "DE"}, {"AC", "B", "DF"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"B", "CE", "DF"}, {"B", "CF", "DE"}, {"A", "C", "E", "B"}, {"A", "D", "F", "B"}}
{{"BE", "C", "DF"}, {"BF", "CE", "D"}, {"A", "B", "E", "D"}, {"A", "D", "F", "C"}}
{{"A", "B", "CEF"}, {"A", "BD", "EF"}, {"A", "D", "E", "B"}, {"B", "C", "DF", "A"}}
{{"A", "BC", "D"}, {"AD", "B", "EF"}, {"A", "CF", "E", "B"}, {"AC", "B", "F", "D"}}
{{"A", "BC", "DE"}, {"AB", "CD", "E"}, {"A", "D", "F", "BE"}, {"B", "C", "F", "E"}}
{{"A", "BC", "E"}, {"AB", "CF", "E"}, {"A", "C", "DF", "E"}, {"AF", "B", "D", "E"}}
{{"A", "BC", "EF"}, {"AD", "B", "C"}, {"A", "BD", "F", "C"}, {"A", "CD", "E", "B"}}
{{"A", "BC", "EF"}, {"B", "CF", "D"}, {"A", "D", "EF", "B"}, {"AE", "B", "F", "D"}}
{{"A", "BCF", "D"}, {"A", "BE", "DF"}, {"A", "B", "E", "D"}, {"B", "C", "EF", "A"}}
{{"A", "BCF", "D"}, {"AC", "B", "EF"}, {"A", "B", "EF", "D"}, {"A", "C", "E", "B"}}
{{"A", "BD", "EF"}, {"A", "C", "DE"}, {"AD", "B", "E", "C"}, {"B", "C", "EF", "A"}}
{{"A", "BEF", "C"}, {"AB", "CE", "D"}, {"A", "B", "E", "C"}, {"AF", "B", "E", "D"}}
{{"A", "BEF", "D"}, {"AB", "C", "DE"}, {"A", "B", "C", "D"}, {"AE", "B", "F", "C"}}
{{"A", "C", "DEF"}, {"AB", "C", "DF"}, {"A", "BD", "E", "C"}, {"B", "E", "F", "C"}}
{{"A", "CD", "E"}, {"AB", "C", "DF"}, {"A", "BC", "D", "E"}, {"AB", "E", "F", "C"}}
{{"A", "CD", "F"}, {"AB", "C", "EF"}, {"A", "BD", "C", "F"}, {"AB", "D", "E", "C"}}
{{"A", "BC", "DE"}, {"AF", "B", "CE"}, {"A", "CF", "D", "B"}, {"C", "D", "E", "A"}}
{{"A", "BC", "DE"}, {"AF", "B", "CE"}, {"A", "D", "EF", "B"}, {"C", "D", "E", "A"}}
{{"A", "BC", "DF"}, {"AC", "BD", "E"}, {"AF", "C", "D", "E"}, {"B", "D", "E", "A"}}
{{"A", "BD", "CF"}, {"AE", "B", "DF"}, {"A", "C", "EF", "B"}, {"B", "C", "D", "A"}}
{{"A", "BD", "CF"}, {"BC", "DE", "F"}, {"A", "CE", "D", "F"}, {"B", "C", "D", "A"}}
{{"A", "BD", "EF"}, {"AD", "BE", "C"}, {"B", "C", "E", "A"}, {"B", "DE", "F", "C"}}
{{"A", "BE", "CF"}, {"AB", "CE", "D"}, {"A", "C", "E", "D"}, {"B", "C", "DE", "A"}}
{{"A", "BE", "CF"}, {"AE", "B", "DF"}, {"A", "C", "D", "B"}, {"BF", "C", "D", "A"}}
{{"A", "BE", "CF"}, {"AF", "BC", "D"}, {"A", "B", "EF", "D"}, {"B", "C", "E", "A"}}
{{"A", "BF", "CD"}, {"AE", "B", "DF"}, {"A", "C", "EF", "B"}, {"B", "C", "D", "A"}}
{{"A", "BF", "CD"}, {"B", "CE", "DF"}, {"A", "C", "EF", "B"}, {"B", "C", "D", "A"}}
{{"A", "BF", "CE"}, {"AB", "CF", "D"}, {"A", "BF", "C", "D"}, {"B", "C", "E", "A"}}
{{"A", "CD", "EF"}, {"AD", "B", "CF"}, {"A", "DE", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "CE", "DF"}, {"AB", "C", "DE"}, {"A", "D", "F", "C"}, {"B", "D", "EF", "A"}}
{{"A", "CE", "DF"}, {"AB", "C", "EF"}, {"A", "BF", "D", "C"}, {"B", "D", "E", "A"}}
{{"A", "CE", "DF"}, {"AB", "CD", "E"}, {"A", "BD", "F", "E"}, {"B", "C", "D", "A"}}
{{"A", "CE", "DF"}, {"AB", "CD", "E"}, {"AF", "B", "D", "E"}, {"B", "C", "D", "A"}}
{{"A", "CE", "DF"}, {"AE", "BC", "D"}, {"A", "B", "CF", "D"}, {"B", "C", "F", "A"}}
{{"A", "CF", "DE"}, {"AB", "D", "EF"}, {"A", "C", "F", "D"}, {"B", "C", "EF", "A"}}
{{"A", "CF", "DE"}, {"AF", "BC", "D"}, {"B", "C", "D", "A"}, {"B", "CE", "F", "D"}}
{{"A", "CF", "DE"}, {"AF", "BD", "C"}, {"B", "C", "D", "A"}, {"B", "DF", "E", "C"}}
{{"AB", "C", "DE"}, {"AC", "B", "EF"}, {"A", "D", "E", "B"}, {"A", "D", "EF", "C"}}
{{"AB", "C", "DF"}, {"AD", "B", "EF"}, {"A", "C", "EF", "B"}, {"A", "D", "F", "C"}}
{{"AB", "C", "EF"}, {"AB", "D", "EF"}, {"A", "B", "F", "C"}, {"A", "C", "EF", "D"}}
{{"AB", "CE", "D"}, {"AC", "B", "DF"}, {"A", "C", "E", "D"}, {"A", "DF", "E", "B"}}
{{"AC", "BF", "D"}, {"BD", "CF", "E"}, {"A", "C", "F", "D"}, {"BF", "C", "D", "E"}}
{{"ACD", "B", "EF"}, {"AE", "C", "DF"}, {"A", "B", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "BC", "DE"}, {"AEF", "B", "C"}, {"BF", "D", "E", "C"}, {"C", "D", "F", "AB"}}
{{"A", "BE", "DF"}, {"AEF", "B", "C"}, {"A", "B", "DF", "C"}, {"A", "CE", "D", "B"}}
{{"A", "C", "DEF"}, {"AC", "B", "DE"}, {"AD", "E", "F", "B"}, {"AF", "B", "E", "C"}}
{{"A", "C", "DEF"}, {"AC", "B", "DF"}, {"A", "D", "EF", "B"}, {"AE", "B", "D", "C"}}
{{"A", "BD", "CF"}, {"B", "CD", "EF"}, {"A", "DE", "F", "B"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "EF"}, {"AE", "BC", "F"}, {"AE", "C", "D", "F"}, {"BF", "C", "D", "A"}}
{{"A", "BD", "EF"}, {"B", "CE", "DF"}, {"A", "CD", "E", "B"}, {"CF", "D", "E", "A"}}
{{"A", "BF", "CE"}, {"AC", "B", "DE"}, {"B", "D", "EF", "A"}, {"C", "D", "EF", "B"}}
{{"A", "BF", "CE"}, {"BC", "D", "EF"}, {"A", "B", "EF", "D"}, {"B", "C", "DE", "A"}}
{{"A", "BF", "CE"}, {"BC", "DF", "E"}, {"A", "CD", "F", "E"}, {"B", "C", "DF", "A"}}
{{"A", "BF", "DE"}, {"BC", "D", "EF"}, {"A", "B", "CE", "D"}, {"B", "C", "EF", "A"}}
{{"AB", "C", "DE"}, {"AB", "D", "EF"}, {"A", "BE", "F", "C"}, {"A", "C", "EF", "D"}}
{{"AB", "C", "EF"}, {"AB", "CD", "E"}, {"A", "BD", "F", "C"}, {"B", "C", "DF", "E"}}
{{"AC", "DF", "E"}, {"AD", "BE", "F"}, {"AB", "C", "E", "F"}, {"AF", "C", "D", "E"}}
{{"AD", "B", "CE"}, {"BF", "C", "DE"}, {"A", "B", "EF", "C"}, {"A", "D", "EF", "B"}}
{{"ABD", "CF", "E"}, {"AF", "BC", "D"}, {"AF", "C", "D", "E"}, {"B", "C", "F", "D"}}
{{"A", "B", "CF"}, {"A", "D", "EF"}, {"B", "C", "E"}, {"A", "C", "D", "E"}, {"A", "E", "F", "B"}}
{{"A", "BC", "F"}, {"B", "C", "F"}, {"CF", "D", "E"}, {"A", "D", "E", "F"}, {"B", "D", "E", "F"}}
{{"A", "BE", "C"}, {"A", "BF", "D"}, {"B", "E", "F"}, {"A", "C", "F", "E"}, {"A", "D", "E", "F"}}
{{"A", "BE", "C"}, {"A", "D", "E"}, {"B", "CE", "D"}, {"A", "C", "F", "E"}, {"B", "E", "F", "D"}}
{{"A", "BE", "C"}, {"A", "D", "E"}, {"B", "CF", "D"}, {"A", "C", "F", "E"}, {"B", "E", "F", "D"}}
{{"A", "BE", "D"}, {"A", "E", "F"}, {"AF", "B", "C"}, {"A", "C", "D", "E"}, {"B", "C", "E", "F"}}
{{"A", "BF", "D"}, {"A", "C", "F"}, {"AE", "B", "C"}, {"A", "D", "E", "F"}, {"B", "E", "F", "C"}}
{{"A", "C", "EF"}, {"A", "D", "F"}, {"B", "DF", "E"}, {"A", "B", "C", "F"}, {"B", "C", "D", "A"}}
{{"A", "CE", "F"}, {"A", "D", "E"}, {"B", "C", "DE"}, {"A", "B", "D", "F"}, {"A", "B", "F", "E"}}
{{"A", "D", "E"}, {"A", "DF", "E"}, {"B", "C", "DE"}, {"A", "B", "F", "E"}, {"A", "C", "F", "E"}}
{{"A", "B", "D"}, {"A", "B", "E"}, {"AD", "BE", "C"}, {"A", "C", "F", "E"}, {"B", "C", "F", "D"}}
{{"A", "BC", "EF"}, {"B", "C", "F"}, {"D", "E", "F"}, {"A", "B", "D", "F"}, {"A", "C", "D", "F"}}
{{"A", "BD", "EF"}, {"B", "C", "D"}, {"B", "E", "F"}, {"A", "C", "E", "F"}, {"A", "C", "F", "B"}}
{{"A", "C", "F"}, {"A", "D", "E"}, {"AE", "B", "CF"}, {"A", "B", "D", "F"}, {"B", "C", "D", "E"}}
{{"A", "BE", "F"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "C", "E", "F"}, {"A", "D", "E", "F"}}
{{"A", "BE", "F"}, {"AE", "B", "F"}, {"C", "D", "EF"}, {"A", "C", "D", "F"}, {"B", "C", "D", "F"}}
{{"A", "B", "CDF"}, {"A", "D", "E"}, {"B", "C", "DE"}, {"A", "C", "F", "E"}, {"A", "E", "F", "B"}}
{{"A", "B", "CDF"}, {"A", "D", "EF"}, {"B", "C", "E"}, {"A", "C", "D", "E"}, {"A", "E", "F", "B"}}
{{"A", "B", "EF"}, {"A", "CE", "D"}, {"B", "C", "E"}, {"A", "CD", "E", "B"}, {"A", "D", "F", "E"}}
{{"A", "B", "EF"}, {"A", "D", "E"}, {"B", "C", "DE"}, {"A", "C", "F", "E"}, {"A", "CD", "E", "B"}}
{{"A", "BC", "E"}, {"A", "C", "D"}, {"B", "C", "EF"}, {"A", "B", "D", "E"}, {"AE", "B", "D", "C"}}
{{"A", "BDF", "C"}, {"A", "D", "F"}, {"AE", "B", "F"}, {"A", "C", "E", "F"}, {"B", "D", "E", "F"}}
{{"A", "BE", "C"}, {"A", "D", "E"}, {"ACF", "B", "D"}, {"A", "C", "F", "E"}, {"B", "E", "F", "D"}}
{{"A", "BE", "C"}, {"A", "D", "E"}, {"B", "D", "EF"}, {"A", "C", "F", "E"}, {"AC", "B", "E", "D"}}
{{"A", "BE", "D"}, {"A", "E", "F"}, {"B", "C", "EF"}, {"A", "B", "D", "F"}, {"A", "CF", "D", "E"}}
{{"A", "BF", "C"}, {"A", "D", "E"}, {"AE", "B", "C"}, {"AF", "B", "E", "C"}, {"B", "C", "D", "E"}}
{{"A", "BF", "C"}, {"A", "D", "E"}, {"AE", "B", "C"}, {"AF", "B", "E", "C"}, {"B", "D", "F", "E"}}
{{"A", "BF", "D"}, {"B", "E", "F"}, {"C", "D", "EF"}, {"A", "B", "C", "F"}, {"A", "CE", "F", "D"}}
{{"A", "BF", "E"}, {"A", "D", "F"}, {"B", "C", "DF"}, {"A", "B", "D", "E"}, {"A", "CD", "E", "F"}}
{{"A", "C", "DEF"}, {"A", "D", "E"}, {"B", "CF", "D"}, {"A", "B", "C", "E"}, {"B", "E", "F", "D"}}
{{"A", "C", "EF"}, {"A", "D", "F"}, {"B", "CE", "D"}, {"A", "BD", "C", "F"}, {"B", "E", "F", "D"}}
{{"A", "C", "F"}, {"A", "D", "EF"}, {"AE", "B", "C"}, {"A", "BC", "D", "F"}, {"B", "E", "F", "C"}}
{{"A", "B", "EF"}, {"A", "BD", "CE"}, {"B", "C", "D"}, {"A", "C", "F", "D"}, {"A", "E", "F", "B"}}
{{"A", "B", "F"}, {"AB", "DF", "E"}, {"BF", "C", "D"}, {"A", "B", "C", "E"}, {"A", "C", "E", "F"}}
{{"A", "BC", "DE"}, {"B", "C", "DF"}, {"B", "D", "E"}, {"A", "D", "F", "E"}, {"A", "E", "F", "B"}}
{{"A", "BC", "DE"}, {"B", "C", "EF"}, {"B", "D", "E"}, {"A", "C", "F", "E"}, {"A", "E", "F", "B"}}
{{"A", "BC", "DE"}, {"B", "C", "EF"}, {"B", "D", "E"}, {"A", "D", "F", "E"}, {"A", "E", "F", "B"}}
{{"A", "BD", "C"}, {"A", "D", "E"}, {"AE", "B", "CD"}, {"A", "C", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "BD", "CE"}, {"A", "C", "D"}, {"B", "CD", "F"}, {"A", "E", "F", "D"}, {"B", "D", "E", "F"}}
{{"A", "BD", "CE"}, {"B", "D", "E"}, {"BF", "C", "E"}, {"A", "B", "F", "E"}, {"A", "D", "F", "E"}}
{{"A", "BD", "CF"}, {"A", "C", "D"}, {"B", "C", "EF"}, {"A", "E", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "BD", "CF"}, {"A", "C", "E"}, {"B", "CE", "D"}, {"A", "B", "F", "E"}, {"A", "E", "F", "D"}}
{{"A", "BD", "F"}, {"A", "BE", "CD"}, {"B", "C", "D"}, {"A", "D", "E", "F"}, {"A", "E", "F", "D"}}
{{"A", "BE", "CD"}, {"B", "CF", "E"}, {"C", "D", "E"}, {"A", "B", "C", "E"}, {"A", "D", "F", "E"}}
{{"A", "BE", "CF"}, {"A", "C", "E"}, {"B", "CE", "D"}, {"A", "B", "F", "D"}, {"A", "D", "F", "E"}}
{{"A", "BE", "DF"}, {"B", "E", "F"}, {"BF", "C", "D"}, {"A", "B", "C", "E"}, {"A", "C", "E", "F"}}
{{"A", "BE", "DF"}, {"B", "E", "F"}, {"BF", "C", "D"}, {"A", "C", "F", "E"}, {"C", "D", "E", "F"}}
{{"A", "BE", "F"}, {"AB", "C", "DE"}, {"B", "D", "E"}, {"A", "C", "F", "E"}, {"A", "D", "E", "F"}}
{{"A", "BF", "DE"}, {"B", "C", "DF"}, {"B", "D", "E"}, {"A", "C", "D", "E"}, {"A", "C", "E", "B"}}
{{"A", "BF", "DE"}, {"B", "C", "F"}, {"BC", "D", "E"}, {"A", "B", "C", "E"}, {"A", "C", "D", "F"}}
{{"A", "BF", "DE"}, {"B", "CE", "F"}, {"C", "D", "E"}, {"A", "B", "C", "E"}, {"A", "C", "D", "F"}}
{{"A", "BF", "DE"}, {"B", "CE", "F"}, {"C", "D", "E"}, {"A", "B", "C", "E"}, {"A", "C", "E", "F"}}
{{"A", "C", "D"}, {"A", "CE", "DF"}, {"B", "C", "EF"}, {"A", "B", "E", "D"}, {"B", "D", "F", "C"}}
{{"A", "C", "D"}, {"A", "CF", "DE"}, {"B", "C", "DF"}, {"A", "B", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "C", "D"}, {"A", "CF", "E"}, {"AE", "B", "CD"}, {"A", "B", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "C", "D"}, {"A", "DF", "E"}, {"AE", "B", "CD"}, {"A", "B", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "C", "DF"}, {"AC", "B", "DE"}, {"D", "E", "F"}, {"A", "B", "F", "E"}, {"A", "C", "E", "F"}}
{{"A", "C", "DF"}, {"B", "CD", "EF"}, {"C", "D", "E"}, {"A", "B", "D", "E"}, {"A", "E", "F", "C"}}
{{"A", "C", "E"}, {"A", "CD", "F"}, {"B", "CE", "DF"}, {"A", "B", "D", "E"}, {"A", "B", "E", "F"}}
{{"A", "C", "E"}, {"A", "CF", "D"}, {"AD", "B", "CE"}, {"A", "B", "F", "E"}, {"B", "C", "F", "D"}}
{{"A", "C", "E"}, {"A", "CF", "DE"}, {"B", "CE", "D"}, {"A", "B", "F", "D"}, {"A", "B", "F", "E"}}
{{"A", "C", "E"}, {"A", "D", "EF"}, {"AD", "B", "CE"}, {"A", "B", "F", "E"}, {"B", "C", "F", "D"}}
{{"A", "C", "F"}, {"A", "CE", "DF"}, {"B", "CF", "D"}, {"A", "B", "E", "F"}, {"B", "C", "E", "A"}}
{{"A", "C", "F"}, {"A", "DF", "E"}, {"B", "CF", "DE"}, {"A", "B", "C", "E"}, {"A", "B", "D", "F"}}
{{"A", "CF", "D"}, {"AE", "B", "CD"}, {"C", "D", "E"}, {"A", "E", "F", "D"}, {"B", "C", "F", "E"}}
{{"A", "CF", "DE"}, {"B", "CE", "F"}, {"C", "D", "E"}, {"A", "B", "C", "E"}, {"A", "B", "D", "F"}}
{{"A", "D", "E"}, {"AB", "C", "DE"}, {"B", "C", "EF"}, {"A", "B", "E", "C"}, {"A", "B", "F", "E"}}
{{"A", "D", "EF"}, {"AB", "CD", "E"}, {"B", "C", "E"}, {"A", "B", "D", "E"}, {"A", "C", "F", "E"}}
{{"A", "D", "F"}, {"AD", "B", "CE"}, {"AF", "C", "E"}, {"A", "B", "F", "E"}, {"C", "D", "E", "F"}}
{{"A", "DE", "F"}, {"AE", "B", "CD"}, {"C", "D", "E"}, {"A", "C", "E", "F"}, {"B", "C", "F", "E"}}
{{"A", "DE", "F"}, {"B", "CE", "DF"}, {"C", "D", "E"}, {"A", "B", "F", "E"}, {"A", "C", "E", "F"}}
{{"A", "B", "CD"}, {"A", "BE", "C"}, {"A", "D", "EF"}, {"B", "C", "F", "D"}, {"B", "CE", "D", "A"}}
{{"A", "B", "CD"}, {"A", "BE", "F"}, {"B", "C", "DE"}, {"A", "CE", "D", "B"}, {"A", "D", "E", "F"}}
{{"A", "B", "CD"}, {"A", "C", "DE"}, {"B", "CE", "F"}, {"A", "CE", "D", "B"}, {"B", "D", "E", "F"}}
{{"A", "B", "CD"}, {"A", "C", "DF"}, {"B", "D", "EF"}, {"A", "CF", "D", "B"}, {"B", "C", "E", "D"}}
{{"A", "B", "CDE"}, {"AB", "D", "E"}, {"AF", "C", "E"}, {"A", "B", "F", "E"}, {"C", "D", "F", "E"}}
{{"A", "B", "CE"}, {"A", "BE", "F"}, {"ABF", "C", "D"}, {"B", "E", "F", "A"}, {"C", "D", "E", "F"}}
{{"A", "B", "CE"}, {"A", "C", "DF"}, {"AB", "D", "E"}, {"AE", "B", "C", "D"}, {"B", "D", "F", "E"}}
{{"A", "B", "CF"}, {"AE", "B", "C"}, {"BC", "D", "E"}, {"A", "CE", "F", "B"}, {"A", "D", "F", "E"}}
{{"A", "B", "CF"}, {"AE", "B", "F"}, {"C", "D", "EF"}, {"A", "E", "F", "B"}, {"AB", "C", "D", "F"}}
{{"A", "B", "DE"}, {"A", "C", "EF"}, {"AD", "B", "F"}, {"AB", "C", "D", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "DE"}, {"A", "C", "EF"}, {"B", "C", "DF"}, {"A", "C", "D", "B"}, {"AD", "B", "E", "C"}}
{{"A", "B", "DE"}, {"AB", "E", "F"}, {"C", "D", "EF"}, {"A", "B", "C", "E"}, {"AB", "C", "D", "F"}}
{{"A", "B", "DEF"}, {"AB", "E", "F"}, {"AF", "C", "D"}, {"A", "B", "C", "E"}, {"C", "D", "E", "F"}}
{{"A", "B", "DF"}, {"A", "BD", "C"}, {"BD", "C", "F"}, {"AD", "B", "E", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "DF"}, {"A", "BD", "C"}, {"CF", "D", "E"}, {"AC", "B", "E", "D"}, {"B", "C", "F", "E"}}
{{"A", "B", "DF"}, {"A", "C", "EF"}, {"BE", "D", "F"}, {"AB", "C", "D", "F"}, {"B", "C", "E", "D"}}
{{"A", "B", "EF"}, {"A", "BE", "C"}, {"BD", "C", "F"}, {"AE", "B", "D", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "EF"}, {"A", "C", "DF"}, {"AB", "D", "E"}, {"AE", "B", "C", "D"}, {"B", "D", "F", "E"}}
{{"A", "B", "EF"}, {"A", "CE", "D"}, {"B", "C", "DF"}, {"A", "C", "DE", "B"}, {"B", "D", "E", "A"}}
{{"A", "BC", "F"}, {"AF", "D", "E"}, {"B", "C", "DE"}, {"A", "B", "C", "E"}, {"BC", "D", "E", "F"}}
{{"A", "BCD", "E"}, {"A", "DE", "F"}, {"AD", "B", "C"}, {"A", "B", "C", "E"}, {"A", "D", "E", "F"}}
{{"A", "BD", "C"}, {"A", "CD", "E"}, {"B", "DF", "E"}, {"A", "C", "F", "E"}, {"AD", "B", "C", "E"}}
{{"A", "BD", "C"}, {"A", "CF", "E"}, {"B", "CE", "D"}, {"A", "D", "F", "E"}, {"AC", "B", "F", "D"}}
{{"A", "BD", "C"}, {"A", "DF", "E"}, {"B", "CF", "D"}, {"A", "B", "F", "E"}, {"AC", "B", "E", "D"}}
{{"A", "BD", "E"}, {"A", "C", "DE"}, {"B", "C", "DF"}, {"A", "BE", "D", "C"}, {"A", "D", "F", "E"}}
{{"A", "BD", "F"}, {"A", "C", "DE"}, {"B", "C", "DF"}, {"A", "D", "E", "F"}, {"AD", "B", "E", "C"}}
{{"A", "BE", "C"}, {"A", "CF", "E"}, {"B", "D", "EF"}, {"A", "B", "D", "E"}, {"B", "C", "EF", "A"}}
{{"A", "BE", "C"}, {"A", "D", "EF"}, {"AD", "B", "C"}, {"AE", "B", "D", "C"}, {"B", "E", "F", "D"}}
{{"A", "BE", "C"}, {"A", "D", "EF"}, {"B", "CF", "E"}, {"A", "B", "C", "D"}, {"AC", "B", "D", "E"}}
{{"A", "BE", "C"}, {"AF", "B", "C"}, {"BC", "D", "E"}, {"A", "BF", "E", "C"}, {"A", "D", "F", "E"}}
{{"A", "BE", "F"}, {"AB", "C", "D"}, {"B", "CD", "E"}, {"A", "BD", "C", "E"}, {"A", "D", "E", "F"}}
{{"A", "BE", "F"}, {"ABE", "C", "D"}, {"B", "CF", "E"}, {"A", "D", "E", "F"}, {"C", "D", "F", "E"}}
{{"A", "BF", "E"}, {"ABF", "C", "D"}, {"B", "CE", "F"}, {"A", "C", "F", "E"}, {"C", "D", "E", "F"}}
{{"A", "C", "DE"}, {"A", "D", "EF"}, {"B", "C", "EF"}, {"A", "B", "F", "D"}, {"AE", "B", "D", "C"}}
{{"A", "C", "DEF"}, {"AC", "D", "E"}, {"AF", "B", "D"}, {"A", "B", "C", "E"}, {"B", "E", "F", "D"}}
{{"A", "C", "DF"}, {"A", "CD", "E"}, {"B", "D", "EF"}, {"A", "C", "F", "E"}, {"AE", "B", "C", "D"}}
{{"A", "C", "DF"}, {"A", "D", "EF"}, {"B", "C", "EF"}, {"A", "C", "E", "D"}, {"AE", "B", "D", "C"}}
{{"A", "C", "DF"}, {"A", "D", "EF"}, {"B", "CE", "F"}, {"A", "B", "E", "D"}, {"AC", "B", "D", "F"}}
{{"A", "C", "DF"}, {"A", "D", "EF"}, {"B", "CE", "F"}, {"A", "C", "E", "D"}, {"AC", "B", "D", "F"}}
{{"A", "C", "EF"}, {"A", "CE", "D"}, {"AD", "B", "F"}, {"AE", "B", "C", "D"}, {"B", "D", "E", "F"}}
{{"A", "C", "EF"}, {"A", "D", "EF"}, {"B", "CE", "D"}, {"A", "BE", "C", "D"}, {"B", "C", "E", "A"}}
{{"A", "C", "EF"}, {"AC", "B", "F"}, {"AE", "B", "D"}, {"A", "BD", "C", "F"}, {"D", "E", "F", "B"}}
{{"A", "CD", "E"}, {"AE", "B", "D"}, {"B", "C", "EF"}, {"A", "C", "DE", "B"}, {"A", "D", "F", "E"}}
{{"A", "CE", "D"}, {"AE", "B", "C"}, {"BF", "C", "E"}, {"A", "B", "D", "E"}, {"AB", "E", "F", "C"}}
{{"A", "CE", "D"}, {"AF", "C", "D"}, {"B", "DF", "E"}, {"A", "B", "C", "E"}, {"A", "CF", "E", "D"}}
{{"A", "CE", "F"}, {"AE", "B", "D"}, {"B", "C", "EF"}, {"A", "C", "DE", "B"}, {"A", "D", "E", "F"}}
{{"A", "CF", "D"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "BC", "F", "D"}, {"C", "D", "E", "F"}}
{{"A", "CF", "E"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "B", "C", "E"}, {"A", "BD", "E", "F"}}
{{"A", "D", "EF"}, {"AE", "B", "C"}, {"B", "CF", "E"}, {"A", "B", "D", "E"}, {"A", "CE", "F", "B"}}
{{"A", "DF", "E"}, {"AE", "B", "D"}, {"B", "C", "EF"}, {"A", "BD", "C", "E"}, {"A", "C", "D", "B"}}
{{"A", "DF", "E"}, {"AE", "B", "F"}, {"AE", "C", "D"}, {"A", "B", "CD", "E"}, {"B", "C", "E", "F"}}
{{"A", "DF", "E"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "B", "CD", "E"}, {"B", "C", "E", "F"}}
{{"A", "DF", "E"}, {"B", "C", "EF"}, {"B", "CE", "D"}, {"A", "BD", "C", "E"}, {"A", "C", "D", "B"}}
{{"A", "B", "CE"}, {"A", "B", "DF"}, {"A", "CD", "EF"}, {"A", "C", "E", "B"}, {"A", "D", "F", "B"}}
{{"A", "BD", "CE"}, {"A", "DE", "F"}, {"AD", "B", "C"}, {"A", "D", "E", "F"}, {"B", "C", "E", "A"}}
{{"A", "BD", "CE"}, {"AD", "B", "E"}, {"B", "C", "DF"}, {"A", "D", "F", "E"}, {"C", "E", "F", "B"}}
{{"A", "BD", "CE"}, {"AD", "B", "F"}, {"C", "DF", "E"}, {"A", "D", "F", "E"}, {"B", "C", "E", "F"}}
{{"A", "BD", "CE"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "B", "E", "F"}, {"A", "E", "F", "D"}}
{{"A", "BD", "CE"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "E", "F", "D"}, {"B", "D", "E", "F"}}
{{"A", "BD", "EF"}, {"A", "CE", "D"}, {"B", "C", "DF"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}}
{{"A", "BD", "EF"}, {"AD", "B", "E"}, {"B", "C", "DF"}, {"A", "C", "D", "E"}, {"C", "E", "F", "B"}}
{{"A", "BD", "EF"}, {"AE", "D", "F"}, {"B", "C", "DF"}, {"A", "C", "E", "D"}, {"B", "C", "E", "F"}}
{{"A", "BD", "F"}, {"AB", "CE", "D"}, {"B", "C", "DE"}, {"A", "B", "C", "D"}, {"A", "D", "E", "F"}}
{{"A", "BD", "F"}, {"AD", "B", "E"}, {"AF", "BE", "C"}, {"A", "C", "D", "E"}, {"B", "C", "D", "F"}}
{{"A", "BE", "CD"}, {"B", "CF", "E"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"A", "D", "F", "E"}}
{{"A", "BE", "CD"}, {"B", "DF", "E"}, {"BF", "C", "D"}, {"A", "B", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "BE", "CD"}, {"B", "DF", "E"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "BE", "CD"}, {"B", "DF", "E"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"A", "D", "F", "E"}}
{{"A", "BE", "D"}, {"A", "CD", "EF"}, {"B", "C", "DE"}, {"A", "B", "E", "D"}, {"A", "B", "F", "C"}}
{{"A", "BE", "F"}, {"AB", "CE", "D"}, {"B", "C", "DE"}, {"A", "B", "C", "D"}, {"A", "D", "E", "F"}}
{{"A", "BE", "F"}, {"AE", "B", "CD"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"A", "C", "D", "F"}}
{{"A", "CD", "E"}, {"A", "CE", "D"}, {"B", "CF", "DE"}, {"A", "B", "F", "D"}, {"A", "B", "F", "E"}}
{{"A", "CE", "DF"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "B", "E", "D"}, {"A", "B", "E", "F"}}
{{"A", "CE", "F"}, {"AB", "CE", "D"}, {"B", "C", "DE"}, {"A", "B", "C", "D"}, {"A", "D", "E", "F"}}
{{"A", "CE", "F"}, {"AD", "B", "CE"}, {"B", "C", "EF"}, {"A", "D", "E", "B"}, {"A", "D", "E", "F"}}
{{"A", "CE", "F"}, {"AE", "C", "D"}, {"AF", "B", "CD"}, {"A", "B", "E", "D"}, {"B", "D", "E", "F"}}
{{"A", "CE", "F"}, {"AE", "C", "D"}, {"B", "CD", "EF"}, {"A", "B", "D", "F"}, {"A", "B", "E", "D"}}
{{"A", "D", "EF"}, {"AD", "B", "CE"}, {"B", "C", "EF"}, {"A", "B", "F", "D"}, {"A", "D", "E", "B"}}
{{"A", "DE", "F"}, {"AD", "BF", "E"}, {"AF", "B", "C"}, {"B", "C", "D", "E"}, {"C", "D", "E", "F"}}
{{"A", "DE", "F"}, {"AE", "C", "D"}, {"AF", "B", "CD"}, {"A", "B", "E", "D"}, {"B", "D", "E", "F"}}
{{"A", "DE", "F"}, {"AE", "C", "D"}, {"B", "CD", "EF"}, {"A", "B", "C", "F"}, {"A", "B", "E", "D"}}
{{"A", "DE", "F"}, {"AE", "CF", "D"}, {"AF", "B", "C"}, {"A", "B", "E", "D"}, {"B", "D", "E", "F"}}
{{"A", "B", "DEF"}, {"AC", "B", "E"}, {"B", "C", "D"}, {"A", "C", "F", "B"}, {"A", "CE", "D", "B"}}
{{"A", "BC", "EF"}, {"B", "CF", "E"}, {"C", "D", "F"}, {"A", "B", "D", "F"}, {"A", "D", "E", "BC"}}
{{"A", "BCF", "D"}, {"A", "C", "DE"}, {"B", "C", "E"}, {"A", "B", "F", "E"}, {"A", "BD", "E", "C"}}
{{"A", "BD", "CE"}, {"A", "D", "E"}, {"B", "C", "DE"}, {"A", "B", "F", "E"}, {"A", "C", "F", "BD"}}
{{"A", "BE", "C"}, {"A", "C", "D"}, {"ACE", "B", "D"}, {"A", "B", "F", "C"}, {"AF", "B", "C", "D"}}
{{"A", "BF", "C"}, {"A", "D", "E"}, {"ACF", "B", "D"}, {"A", "B", "C", "E"}, {"AC", "B", "E", "D"}}
{{"A", "BF", "D"}, {"A", "C", "E"}, {"B", "CE", "F"}, {"A", "B", "CD", "E"}, {"AD", "B", "E", "F"}}
{{"A", "BF", "D"}, {"AF", "B", "E"}, {"B", "C", "D"}, {"A", "B", "CE", "D"}, {"A", "C", "EF", "B"}}
{{"A", "C", "EF"}, {"A", "D", "E"}, {"AC", "B", "DE"}, {"A", "B", "C", "E"}, {"B", "D", "F", "AC"}}
{{"A", "B", "C"}, {"A", "BF", "D"}, {"AC", "DF", "E"}, {"A", "B", "D", "E"}, {"B", "DF", "E", "A"}}
{{"A", "B", "C"}, {"A", "CF", "DE"}, {"AD", "B", "F"}, {"AF", "C", "D", "B"}, {"B", "D", "E", "F"}}
{{"A", "B", "C"}, {"A", "DF", "E"}, {"AD", "B", "EF"}, {"A", "C", "D", "E"}, {"AE", "C", "D", "B"}}
{{"A", "B", "CD"}, {"A", "C", "E"}, {"AE", "B", "DF"}, {"AC", "D", "E", "B"}, {"C", "D", "F", "E"}}
{{"A", "B", "CE"}, {"A", "B", "E"}, {"AC", "BE", "D"}, {"A", "D", "F", "E"}, {"AB", "C", "F", "D"}}
{{"A", "B", "CE"}, {"A", "BE", "DF"}, {"C", "D", "F"}, {"A", "C", "E", "F"}, {"B", "CD", "E", "A"}}
{{"A", "B", "CE"}, {"A", "BF", "DE"}, {"C", "D", "E"}, {"A", "C", "F", "E"}, {"B", "CD", "E", "A"}}
{{"A", "B", "CE"}, {"A", "C", "D"}, {"AD", "B", "EF"}, {"AC", "D", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "B", "CE"}, {"A", "C", "D"}, {"AD", "B", "EF"}, {"AE", "C", "D", "B"}, {"B", "C", "F", "D"}}
{{"A", "B", "CE"}, {"A", "D", "E"}, {"AB", "C", "DE"}, {"A", "B", "F", "E"}, {"B", "C", "DF", "A"}}
{{"A", "B", "CE"}, {"AB", "D", "EF"}, {"C", "E", "F"}, {"A", "B", "F", "E"}, {"AB", "C", "D", "F"}}
{{"A", "B", "CEF"}, {"A", "C", "E"}, {"AD", "BC", "E"}, {"A", "B", "D", "E"}, {"C", "D", "F", "E"}}
{{"A", "B", "CF"}, {"A", "C", "E"}, {"AD", "B", "CE"}, {"A", "B", "F", "E"}, {"AF", "C", "D", "B"}}
{{"A", "B", "CF"}, {"AB", "DF", "E"}, {"C", "D", "F"}, {"A", "B", "C", "E"}, {"AB", "C", "E", "F"}}
{{"A", "B", "D"}, {"A", "B", "DE"}, {"A", "BC", "EF"}, {"B", "C", "F", "D"}, {"BE", "C", "D", "A"}}
{{"A", "B", "DE"}, {"A", "C", "D"}, {"AD", "BE", "F"}, {"AB", "C", "E", "F"}, {"B", "C", "F", "D"}}
{{"A", "B", "DE"}, {"AB", "C", "DF"}, {"C", "D", "E"}, {"A", "B", "F", "E"}, {"AB", "E", "F", "C"}}
{{"A", "B", "DF"}, {"A", "BD", "EF"}, {"A", "C", "E"}, {"B", "C", "F", "E"}, {"B", "CD", "E", "A"}}
{{"A", "B", "DF"}, {"A", "BD", "EF"}, {"B", "C", "D"}, {"A", "C", "F", "D"}, {"A", "CD", "E", "B"}}
{{"A", "B", "DF"}, {"A", "BE", "CF"}, {"A", "C", "E"}, {"B", "C", "D", "E"}, {"BF", "D", "E", "A"}}
{{"A", "B", "DF"}, {"A", "C", "D"}, {"AB", "CD", "E"}, {"A", "B", "E", "D"}, {"AB", "C", "F", "E"}}
{{"A", "B", "DF"}, {"A", "C", "D"}, {"AD", "B", "CE"}, {"AF", "C", "D", "B"}, {"C", "E", "F", "D"}}
{{"A", "B", "DF"}, {"A", "C", "D"}, {"AD", "B", "EF"}, {"A", "CD", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "B", "DF"}, {"A", "C", "E"}, {"AE", "B", "CD"}, {"AF", "D", "E", "B"}, {"C", "D", "F", "E"}}
{{"A", "B", "DF"}, {"A", "C", "E"}, {"AE", "B", "CF"}, {"AF", "D", "E", "B"}, {"C", "D", "F", "E"}}
{{"A", "B", "E"}, {"A", "BF", "CE"}, {"A", "C", "DF"}, {"B", "D", "F", "E"}, {"CF", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "C", "DF"}, {"AE", "B", "CD"}, {"A", "CF", "D", "B"}, {"B", "D", "F", "E"}}
{{"A", "B", "EF"}, {"A", "BD", "CF"}, {"A", "C", "E"}, {"BF", "D", "E", "A"}, {"C", "D", "F", "E"}}
{{"A", "B", "EF"}, {"A", "BE", "DF"}, {"B", "C", "D"}, {"A", "C", "F", "D"}, {"A", "CE", "D", "B"}}
{{"A", "B", "EF"}, {"A", "C", "D"}, {"AD", "B", "CE"}, {"AF", "D", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "B", "EF"}, {"A", "C", "D"}, {"AD", "B", "CF"}, {"AF", "D", "E", "B"}, {"B", "C", "E", "D"}}
{{"A", "B", "EF"}, {"A", "C", "F"}, {"AF", "BE", "D"}, {"AE", "B", "C", "D"}, {"C", "D", "E", "F"}}
{{"A", "B", "EF"}, {"AB", "CD", "E"}, {"B", "C", "D"}, {"A", "C", "DE", "B"}, {"A", "C", "F", "E"}}
{{"A", "B", "F"}, {"A", "BD", "C"}, {"AF", "C", "DE"}, {"AD", "B", "F", "C"}, {"B", "D", "E", "F"}}
{{"A", "B", "F"}, {"A", "BD", "CF"}, {"A", "C", "DE"}, {"B", "D", "E", "F"}, {"CE", "D", "F", "A"}}
{{"A", "B", "F"}, {"A", "BE", "C"}, {"AF", "BD", "C"}, {"AE", "B", "D", "C"}, {"B", "C", "E", "F"}}
{{"A", "B", "F"}, {"A", "BE", "C"}, {"AF", "BD", "C"}, {"AE", "B", "F", "C"}, {"B", "D", "E", "F"}}
{{"A", "B", "F"}, {"A", "C", "DF"}, {"AD", "B", "CE"}, {"A", "BE", "C", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "F"}, {"A", "C", "EF"}, {"AD", "B", "CE"}, {"A", "BD", "C", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "F"}, {"A", "C", "EF"}, {"AD", "B", "CF"}, {"A", "BD", "C", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "F"}, {"A", "CE", "DF"}, {"AF", "C", "D"}, {"B", "C", "E", "F"}, {"B", "DF", "E", "A"}}
{{"A", "BC", "DE"}, {"B", "C", "EF"}, {"B", "D", "E"}, {"A", "CD", "F", "E"}, {"A", "E", "F", "B"}}
{{"A", "BC", "DE"}, {"B", "C", "EF"}, {"B", "D", "E"}, {"A", "CF", "E", "B"}, {"A", "D", "F", "E"}}
{{"A", "BC", "DF"}, {"A", "C", "E"}, {"B", "C", "EF"}, {"A", "D", "F", "E"}, {"AB", "D", "E", "C"}}
{{"A", "BC", "EF"}, {"A", "C", "D"}, {"ACE", "B", "D"}, {"A", "B", "E", "D"}, {"B", "C", "F", "D"}}
{{"A", "BC", "EF"}, {"A", "C", "E"}, {"B", "C", "DF"}, {"A", "D", "F", "E"}, {"AB", "D", "E", "C"}}
{{"A", "BC", "F"}, {"A", "C", "D"}, {"AD", "B", "EF"}, {"A", "BD", "C", "F"}, {"B", "C", "E", "D"}}
{{"A", "BCD", "E"}, {"A", "CD", "EF"}, {"B", "C", "D"}, {"A", "B", "C", "E"}, {"A", "B", "F", "D"}}
{{"A", "BCF", "E"}, {"A", "C", "D"}, {"AE", "B", "CD"}, {"A", "B", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "BD", "CE"}, {"B", "CF", "D"}, {"C", "D", "E"}, {"A", "C", "F", "E"}, {"AB", "E", "F", "D"}}
{{"A", "BD", "CE"}, {"B", "D", "E"}, {"BF", "C", "E"}, {"A", "B", "CF", "E"}, {"A", "D", "F", "E"}}
{{"A", "BD", "CF"}, {"A", "C", "D"}, {"AEF", "B", "C"}, {"A", "E", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "BD", "CF"}, {"A", "C", "D"}, {"B", "CE", "D"}, {"A", "E", "F", "D"}, {"AF", "B", "C", "D"}}
{{"A", "BD", "EF"}, {"A", "C", "EF"}, {"B", "C", "D"}, {"AD", "B", "E", "C"}, {"B", "C", "E", "A"}}
{{"A", "BD", "EF"}, {"AF", "B", "E"}, {"B", "C", "D"}, {"A", "C", "F", "E"}, {"AD", "C", "E", "B"}}
{{"A", "BE", "CD"}, {"A", "BF", "D"}, {"B", "C", "D"}, {"A", "B", "CE", "D"}, {"A", "E", "F", "D"}}
{{"A", "BE", "CD"}, {"A", "C", "E"}, {"B", "DF", "E"}, {"A", "D", "F", "E"}, {"AB", "C", "F", "E"}}
{{"A", "BE", "CD"}, {"A", "C", "EF"}, {"B", "C", "D"}, {"A", "B", "F", "D"}, {"A", "DF", "E", "C"}}
{{"A", "BE", "CD"}, {"AE", "B", "D"}, {"B", "C", "D"}, {"A", "C", "DF", "B"}, {"B", "E", "F", "D"}}
{{"A", "BE", "CF"}, {"A", "C", "D"}, {"AEF", "B", "D"}, {"A", "B", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "BE", "CF"}, {"B", "E", "F"}, {"BF", "C", "D"}, {"A", "B", "C", "E"}, {"A", "BD", "E", "F"}}
{{"A", "BE", "DF"}, {"AE", "B", "F"}, {"C", "D", "F"}, {"A", "C", "E", "F"}, {"AD", "B", "C", "F"}}
{{"A", "BE", "DF"}, {"B", "D", "F"}, {"BD", "C", "E"}, {"A", "B", "C", "F"}, {"A", "BF", "C", "E"}}
{{"A", "BE", "DF"}, {"B", "E", "F"}, {"C", "D", "EF"}, {"A", "C", "F", "E"}, {"AD", "B", "C", "F"}}
{{"A", "BEF", "D"}, {"A", "C", "E"}, {"AE", "B", "CD"}, {"A", "B", "F", "D"}, {"B", "C", "F", "E"}}
{{"A", "BEF", "D"}, {"A", "C", "E"}, {"AE", "B", "CF"}, {"A", "B", "F", "D"}, {"B", "C", "D", "E"}}
{{"A", "BF", "D"}, {"A", "CE", "DF"}, {"B", "C", "E"}, {"A", "B", "D", "E"}, {"BD", "E", "F", "A"}}
{{"A", "BF", "DE"}, {"A", "C", "E"}, {"B", "CE", "D"}, {"A", "B", "CF", "D"}, {"A", "B", "F", "E"}}
{{"A", "BF", "DE"}, {"A", "C", "E"}, {"B", "CE", "D"}, {"A", "B", "CF", "E"}, {"A", "B", "F", "D"}}
{{"A", "BF", "DE"}, {"B", "CE", "F"}, {"C", "D", "E"}, {"A", "B", "C", "E"}, {"A", "BE", "C", "F"}}
{{"A", "BF", "DE"}, {"B", "CE", "F"}, {"C", "D", "E"}, {"A", "B", "C", "E"}, {"A", "C", "DE", "F"}}
{{"A", "C", "D"}, {"A", "CE", "DF"}, {"B", "CD", "F"}, {"A", "B", "CE", "D"}, {"B", "C", "E", "F"}}
{{"A", "C", "D"}, {"A", "CF", "E"}, {"AE", "B", "CD"}, {"A", "B", "F", "D"}, {"AD", "B", "F", "E"}}
{{"A", "C", "D"}, {"A", "DF", "E"}, {"AE", "B", "CD"}, {"A", "B", "E", "D"}, {"AB", "C", "F", "E"}}
{{"A", "C", "D"}, {"A", "DF", "E"}, {"AE", "B", "CD"}, {"A", "B", "F", "D"}, {"AD", "B", "F", "E"}}
{{"A", "C", "D"}, {"AD", "BF", "C"}, {"AE", "B", "F"}, {"A", "BE", "F", "C"}, {"C", "D", "E", "F"}}
{{"A", "C", "E"}, {"A", "CD", "F"}, {"AF", "B", "CE"}, {"A", "B", "D", "E"}, {"B", "CE", "D", "F"}}
{{"A", "C", "E"}, {"A", "CD", "F"}, {"B", "CE", "DF"}, {"A", "B", "D", "E"}, {"A", "B", "DE", "F"}}
{{"A", "C", "E"}, {"A", "CF", "DE"}, {"B", "CE", "D"}, {"A", "B", "F", "E"}, {"B", "C", "DE", "A"}}
{{"A", "C", "E"}, {"A", "D", "EF"}, {"AE", "B", "DF"}, {"A", "B", "C", "D"}, {"AD", "B", "C", "E"}}
{{"A", "C", "E"}, {"A", "DE", "F"}, {"AF", "B", "CE"}, {"A", "B", "D", "E"}, {"B", "CE", "D", "F"}}
{{"A", "C", "EF"}, {"AC", "B", "DE"}, {"C", "D", "E"}, {"A", "B", "C", "E"}, {"AB", "D", "F", "C"}}
{{"A", "C", "EF"}, {"AC", "BD", "E"}, {"B", "C", "D"}, {"A", "D", "F", "E"}, {"AD", "B", "E", "C"}}
{{"A", "C", "F"}, {"A", "DF", "E"}, {"B", "CF", "DE"}, {"A", "B", "C", "E"}, {"A", "B", "CE", "F"}}
{{"A", "CD", "E"}, {"AB", "C", "DE"}, {"B", "C", "D"}, {"A", "C", "F", "E"}, {"AF", "B", "E", "C"}}
{{"A", "CD", "EF"}, {"A", "DF", "E"}, {"B", "C", "D"}, {"A", "B", "C", "E"}, {"A", "B", "CE", "D"}}
{{"A", "CE", "DF"}, {"B", "D", "F"}, {"BD", "C", "E"}, {"A", "B", "C", "F"}, {"A", "B", "CF", "E"}}
{{"A", "CE", "F"}, {"AB", "C", "DF"}, {"B", "D", "F"}, {"A", "D", "E", "F"}, {"AC", "B", "E", "F"}}
{{"A", "CE", "F"}, {"AE", "B", "CD"}, {"C", "D", "E"}, {"A", "BD", "C", "F"}, {"B", "D", "F", "E"}}
{{"A", "CE", "F"}, {"AF", "B", "CD"}, {"C", "D", "E"}, {"A", "B", "D", "E"}, {"A", "BD", "E", "F"}}
{{"A", "CF", "DE"}, {"AB", "C", "D"}, {"B", "D", "E"}, {"A", "B", "F", "E"}, {"AF", "B", "C", "D"}}
{{"A", "CF", "E"}, {"AE", "BC", "D"}, {"B", "C", "F"}, {"A", "B", "E", "F"}, {"BC", "D", "F", "E"}}
{{"A", "D", "E"}, {"AC", "B", "EF"}, {"B", "C", "DE"}, {"A", "C", "F", "E"}, {"A", "CD", "E", "B"}}
{{"A", "D", "E"}, {"AD", "BE", "C"}, {"AF", "B", "E"}, {"A", "C", "F", "E"}, {"BC", "D", "F", "E"}}
{{"A", "D", "EF"}, {"AB", "CD", "E"}, {"B", "C", "D"}, {"A", "C", "F", "E"}, {"AE", "B", "F", "D"}}
{{"A", "D", "EF"}, {"AD", "BC", "E"}, {"B", "C", "D"}, {"A", "B", "F", "E"}, {"B", "CE", "F", "D"}}
{{"A", "DE", "F"}, {"AF", "B", "CE"}, {"C", "D", "E"}, {"A", "B", "CD", "F"}, {"A", "B", "F", "E"}}
{{"A", "DE", "F"}, {"AF", "B", "CE"}, {"C", "D", "E"}, {"A", "B", "F", "E"}, {"AB", "C", "D", "F"}}
{{"A", "DE", "F"}, {"B", "CE", "DF"}, {"C", "D", "E"}, {"A", "B", "F", "E"}, {"A", "BD", "C", "F"}}
{{"A", "DF", "E"}, {"AB", "C", "EF"}, {"B", "D", "F"}, {"A", "B", "F", "E"}, {"AD", "B", "C", "F"}}
{{"A", "B", "F"}, {"A", "BE", "CD"}, {"AD", "BF", "C"}, {"A", "C", "E", "F"}, {"A", "E", "F", "C"}}
{{"A", "BD", "CE"}, {"AB", "D", "EF"}, {"B", "C", "E"}, {"A", "B", "F", "D"}, {"A", "B", "F", "E"}}
{{"A", "BD", "CE"}, {"AD", "B", "CE"}, {"C", "D", "E"}, {"A", "C", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "BD", "CE"}, {"AD", "B", "CF"}, {"B", "C", "E"}, {"A", "B", "F", "E"}, {"A", "D", "F", "B"}}
{{"A", "BD", "CF"}, {"AD", "BF", "E"}, {"B", "C", "D"}, {"A", "B", "F", "E"}, {"A", "C", "E", "D"}}
{{"A", "BD", "CF"}, {"AD", "BF", "E"}, {"B", "C", "D"}, {"A", "C", "E", "D"}, {"A", "D", "F", "E"}}
{{"A", "BD", "EF"}, {"AD", "B", "CE"}, {"C", "D", "E"}, {"A", "C", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "BD", "EF"}, {"AD", "B", "CF"}, {"B", "C", "E"}, {"A", "C", "D", "E"}, {"D", "E", "F", "B"}}
{{"A", "BE", "CF"}, {"AE", "B", "CD"}, {"C", "D", "F"}, {"A", "B", "F", "D"}, {"A", "D", "E", "F"}}
{{"A", "BE", "DF"}, {"AE", "B", "CD"}, {"C", "D", "F"}, {"A", "B", "F", "D"}, {"A", "C", "E", "F"}}
{{"A", "BF", "CD"}, {"AD", "BF", "E"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "D", "F", "E"}}
{{"A", "BF", "CE"}, {"B", "C", "E"}, {"BE", "CF", "D"}, {"A", "D", "F", "E"}, {"A", "E", "F", "D"}}
{{"A", "BF", "CE"}, {"B", "C", "F"}, {"BE", "CF", "D"}, {"A", "B", "E", "D"}, {"A", "D", "E", "F"}}
{{"A", "D", "E"}, {"AB", "C", "DE"}, {"AC", "B", "DE"}, {"A", "B", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "D", "F"}, {"B", "CE", "DF"}, {"BE", "C", "DF"}, {"A", "B", "E", "F"}, {"A", "C", "E", "D"}}
{{"A", "C", "DF"}, {"A", "CF", "D"}, {"AD", "B", "E"}, {"B", "C", "DE", "A"}, {"B", "E", "F", "CD"}}
{{"A", "C", "DF"}, {"AC", "D", "F"}, {"B", "CDF", "E"}, {"A", "B", "E", "CD"}, {"C", "D", "E", "F"}}
{{"A", "B", "CD"}, {"A", "B", "DF"}, {"ABD", "C", "F"}, {"A", "BF", "E", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "CD"}, {"A", "BE", "C"}, {"ACE", "B", "D"}, {"A", "CF", "D", "B"}, {"B", "E", "F", "D"}}
{{"A", "B", "CD"}, {"A", "DF", "E"}, {"B", "C", "DE"}, {"A", "BC", "F", "E"}, {"A", "CE", "D", "B"}}
{{"A", "B", "CDF"}, {"A", "C", "EF"}, {"BE", "D", "F"}, {"A", "B", "E", "D"}, {"AB", "C", "D", "F"}}
{{"A", "B", "CDF"}, {"A", "D", "EF"}, {"BF", "C", "E"}, {"A", "BD", "C", "E"}, {"B", "D", "E", "A"}}
{{"A", "B", "CDF"}, {"AB", "D", "F"}, {"AE", "C", "F"}, {"AC", "B", "E", "F"}, {"C", "D", "E", "F"}}
{{"A", "B", "CDF"}, {"AB", "D", "F"}, {"C", "DF", "E"}, {"A", "B", "C", "E"}, {"A", "BC", "E", "F"}}
{{"A", "B", "CEF"}, {"A", "BD", "C"}, {"A", "DF", "E"}, {"B", "CD", "E", "A"}, {"B", "D", "F", "E"}}
{{"A", "B", "CF"}, {"A", "BE", "C"}, {"ACE", "B", "D"}, {"A", "B", "C", "D"}, {"AF", "C", "D", "B"}}
{{"A", "B", "CF"}, {"A", "BE", "C"}, {"ACE", "B", "D"}, {"AF", "C", "D", "B"}, {"B", "E", "F", "D"}}
{{"A", "B", "CF"}, {"AB", "D", "E"}, {"C", "DE", "F"}, {"A", "B", "CD", "E"}, {"A", "BC", "E", "F"}}
{{"A", "B", "DE"}, {"A", "BCD", "E"}, {"A", "C", "DF"}, {"A", "C", "D", "E"}, {"B", "CF", "D", "A"}}
{{"A", "B", "DE"}, {"A", "BD", "C"}, {"ABE", "C", "D"}, {"AC", "B", "F", "D"}, {"D", "E", "F", "C"}}
{{"A", "B", "DE"}, {"A", "BD", "F"}, {"B", "C", "EF"}, {"A", "CD", "E", "B"}, {"A", "CE", "D", "F"}}
{{"A", "B", "DE"}, {"A", "BE", "C"}, {"C", "D", "EF"}, {"A", "BC", "F", "D"}, {"AE", "B", "D", "C"}}
{{"A", "B", "DE"}, {"A", "C", "DE"}, {"B", "C", "DF"}, {"A", "BF", "D", "C"}, {"A", "CE", "D", "B"}}
{{"A", "B", "DE"}, {"A", "C", "DF"}, {"ABC", "D", "E"}, {"AC", "B", "F", "D"}, {"C", "D", "F", "E"}}
{{"A", "B", "DE"}, {"A", "C", "EF"}, {"AD", "B", "F"}, {"A", "CD", "F", "B"}, {"B", "CE", "D", "F"}}
{{"A", "B", "DE"}, {"A", "D", "EF"}, {"AC", "B", "EF"}, {"A", "C", "F", "D"}, {"C", "D", "E", "AB"}}
{{"A", "B", "DE"}, {"AB", "E", "F"}, {"C", "D", "EF"}, {"A", "BD", "C", "E"}, {"AC", "B", "E", "F"}}
{{"A", "B", "DEF"}, {"A", "BCD", "E"}, {"C", "D", "EF"}, {"A", "B", "C", "E"}, {"B", "E", "F", "A"}}
{{"A", "B", "DEF"}, {"A", "BE", "C"}, {"BD", "C", "F"}, {"AE", "B", "D", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "DEF"}, {"A", "BE", "C"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"AE", "B", "D", "C"}}
{{"A", "B", "DEF"}, {"AB", "E", "F"}, {"C", "D", "EF"}, {"A", "C", "F", "E"}, {"AD", "B", "C", "F"}}
{{"A", "B", "DF"}, {"A", "C", "EF"}, {"AC", "B", "D"}, {"A", "CD", "F", "B"}, {"B", "CF", "E", "A"}}
{{"A", "B", "DF"}, {"A", "C", "EF"}, {"BD", "E", "F"}, {"AB", "C", "D", "F"}, {"AC", "B", "F", "E"}}
{{"A", "B", "DF"}, {"A", "C", "EF"}, {"BE", "D", "F"}, {"AB", "C", "D", "F"}, {"AC", "B", "E", "D"}}
{{"A", "B", "DF"}, {"A", "DF", "E"}, {"AE", "B", "C"}, {"A", "CF", "D", "B"}, {"AC", "B", "F", "E"}}
{{"A", "B", "EF"}, {"A", "BE", "C"}, {"C", "D", "EF"}, {"A", "B", "EF", "D"}, {"AE", "B", "D", "C"}}
{{"A", "B", "EF"}, {"A", "BE", "C"}, {"C", "D", "EF"}, {"A", "BC", "F", "D"}, {"AE", "B", "D", "C"}}
{{"A", "B", "EF"}, {"A", "BE", "C"}, {"CF", "D", "E"}, {"A", "B", "CF", "D"}, {"AC", "B", "D", "E"}}
{{"A", "B", "EF"}, {"A", "BE", "C"}, {"CF", "D", "E"}, {"A", "BE", "F", "D"}, {"AC", "B", "D", "E"}}
{{"A", "B", "EF"}, {"ACD", "B", "E"}, {"BE", "C", "D"}, {"A", "C", "F", "E"}, {"A", "DE", "F", "B"}}
{{"A", "BC", "DE"}, {"AE", "B", "C"}, {"CF", "D", "E"}, {"A", "B", "F", "CD"}, {"A", "C", "F", "E"}}
{{"A", "BCD", "E"}, {"A", "BCF", "D"}, {"B", "C", "EF"}, {"A", "B", "F", "E"}, {"B", "C", "E", "A"}}
{{"A", "BCD", "E"}, {"A", "C", "DE"}, {"AD", "B", "F"}, {"A", "BF", "C", "E"}, {"B", "D", "E", "F"}}
{{"A", "BCD", "E"}, {"A", "C", "DE"}, {"B", "D", "EF"}, {"A", "BF", "C", "E"}, {"B", "C", "F", "D"}}
{{"A", "BCD", "E"}, {"A", "D", "EF"}, {"AD", "B", "C"}, {"A", "B", "CF", "E"}, {"A", "E", "F", "D"}}
{{"A", "BCD", "E"}, {"A", "D", "EF"}, {"AE", "B", "C"}, {"A", "B", "F", "E"}, {"B", "C", "DF", "A"}}
{{"A", "BCD", "E"}, {"AF", "B", "E"}, {"BE", "C", "D"}, {"A", "BF", "C", "E"}, {"A", "D", "F", "E"}}
{{"A", "BCD", "F"}, {"A", "DF", "E"}, {"AD", "B", "C"}, {"A", "B", "C", "E"}, {"A", "BC", "E", "F"}}
{{"A", "BCD", "F"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "BE", "C", "F"}, {"C", "D", "E", "F"}}
{{"A", "BCD", "F"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "D", "E", "F"}, {"AB", "C", "E", "F"}}
{{"A", "BCE", "D"}, {"A", "C", "EF"}, {"B", "CD", "E"}, {"A", "E", "F", "D"}, {"AC", "B", "F", "E"}}
{{"A", "BCE", "D"}, {"A", "C", "EF"}, {"B", "DE", "F"}, {"A", "C", "E", "D"}, {"AC", "B", "E", "F"}}
{{"A", "BCE", "D"}, {"A", "C", "EF"}, {"B", "DF", "E"}, {"A", "B", "F", "D"}, {"AD", "B", "C", "E"}}
{{"A", "BCE", "D"}, {"AE", "B", "C"}, {"AE", "B", "F"}, {"A", "B", "C", "F"}, {"A", "CD", "F", "B"}}
{{"A", "BCF", "D"}, {"A", "BF", "E"}, {"AF", "B", "C"}, {"A", "B", "C", "E"}, {"B", "CD", "E", "A"}}
{{"A", "BCF", "D"}, {"A", "C", "DF"}, {"B", "CE", "D"}, {"A", "BE", "C", "D"}, {"B", "E", "F", "D"}}
{{"A", "BCF", "D"}, {"A", "C", "DF"}, {"B", "D", "EF"}, {"A", "C", "E", "D"}, {"AE", "B", "C", "D"}}
{{"A", "BCF", "D"}, {"A", "C", "EF"}, {"B", "CD", "E"}, {"A", "E", "F", "D"}, {"AC", "B", "F", "E"}}
{{"A", "BCF", "D"}, {"AE", "B", "C"}, {"B", "CE", "F"}, {"A", "CD", "E", "B"}, {"B", "C", "E", "F"}}
{{"A", "BCF", "E"}, {"A", "BD", "C"}, {"B", "CE", "D"}, {"A", "D", "F", "E"}, {"AC", "B", "F", "D"}}
{{"A", "BD", "C"}, {"A", "CD", "E"}, {"B", "DF", "E"}, {"A", "BC", "F", "E"}, {"AD", "B", "C", "E"}}
{{"A", "BD", "C"}, {"A", "DE", "F"}, {"B", "C", "EF"}, {"A", "B", "CD", "F"}, {"A", "D", "EF", "C"}}
{{"A", "BD", "C"}, {"A", "DF", "E"}, {"B", "CF", "D"}, {"A", "B", "CF", "E"}, {"AC", "B", "E", "D"}}
{{"A", "BD", "E"}, {"A", "C", "DF"}, {"B", "D", "EF"}, {"A", "B", "CF", "E"}, {"AE", "B", "C", "D"}}
{{"A", "BD", "F"}, {"A", "BE", "C"}, {"ACF", "B", "D"}, {"BC", "D", "E", "F"}, {"C", "E", "F", "A"}}
{{"A", "BD", "F"}, {"A", "C", "DE"}, {"ACD", "B", "E"}, {"A", "D", "E", "F"}, {"AF", "B", "C", "E"}}
{{"A", "BDE", "C"}, {"A", "DF", "E"}, {"AE", "B", "D"}, {"A", "C", "F", "E"}, {"B", "C", "DF", "A"}}
{{"A", "BDE", "C"}, {"A", "DF", "E"}, {"B", "D", "EF"}, {"A", "BF", "C", "E"}, {"B", "C", "E", "D"}}
{{"A", "BDE", "C"}, {"AE", "B", "D"}, {"B", "C", "EF"}, {"A", "B", "DF", "C"}, {"A", "E", "F", "B"}}
{{"A", "BDF", "C"}, {"A", "CE", "D"}, {"AD", "B", "F"}, {"AB", "C", "E", "D"}, {"B", "D", "E", "F"}}
{{"A", "BDF", "C"}, {"A", "D", "EF"}, {"B", "CE", "F"}, {"A", "B", "E", "D"}, {"AC", "B", "D", "F"}}
{{"A", "BDF", "C"}, {"AC", "B", "E"}, {"AF", "B", "D"}, {"A", "B", "D", "E"}, {"A", "CD", "E", "B"}}
{{"A", "BDF", "E"}, {"AE", "B", "F"}, {"BF", "C", "D"}, {"A", "B", "C", "E"}, {"A", "C", "DE", "F"}}
{{"A", "BE", "C"}, {"A", "D", "EF"}, {"AC", "B", "DF"}, {"A", "B", "C", "D"}, {"B", "E", "F", "AC"}}
{{"A", "BE", "C"}, {"A", "D", "EF"}, {"B", "C", "DEF"}, {"A", "BD", "E", "C"}, {"B", "E", "F", "A"}}
{{"A", "BE", "CD"}, {"A", "C", "DF"}, {"B", "DF", "E"}, {"A", "C", "F", "E"}, {"B", "C", "D", "AE"}}
{{"A", "BE", "CF"}, {"A", "C", "DF"}, {"AD", "B", "E"}, {"A", "B", "C", "EF"}, {"B", "D", "F", "E"}}
{{"A", "BE", "D"}, {"A", "BE", "F"}, {"ADF", "B", "C"}, {"A", "D", "E", "F"}, {"B", "C", "DE", "A"}}
{{"A", "BE", "D"}, {"A", "DE", "F"}, {"B", "C", "DF"}, {"A", "B", "CE", "F"}, {"A", "CF", "E", "D"}}
{{"A", "BE", "F"}, {"ABE", "C", "D"}, {"ACD", "B", "E"}, {"A", "C", "E", "F"}, {"C", "D", "F", "E"}}
{{"A", "BE", "F"}, {"ABE", "C", "D"}, {"B", "CF", "E"}, {"A", "BD", "E", "F"}, {"C", "D", "F", "E"}}
{{"A", "BE", "F"}, {"ADF", "B", "E"}, {"AF", "C", "D"}, {"A", "B", "C", "E"}, {"BD", "C", "E", "F"}}
{{"A", "BE", "F"}, {"AE", "B", "D"}, {"B", "C", "EF"}, {"A", "C", "DE", "B"}, {"A", "CD", "E", "F"}}
{{"A", "BE", "F"}, {"AE", "B", "F"}, {"C", "D", "EF"}, {"A", "B", "CD", "F"}, {"AB", "C", "D", "F"}}
{{"A", "BEF", "C"}, {"A", "C", "DF"}, {"B", "D", "EF"}, {"A", "D", "E", "C"}, {"AE", "B", "C", "D"}}
{{"A", "BEF", "C"}, {"A", "CE", "D"}, {"AD", "B", "F"}, {"AE", "B", "C", "D"}, {"B", "D", "E", "F"}}
{{"A", "BEF", "C"}, {"A", "CE", "F"}, {"AD", "B", "E"}, {"A", "BC", "D", "F"}, {"B", "D", "F", "E"}}
{{"A", "BEF", "C"}, {"A", "CE", "F"}, {"B", "CD", "F"}, {"A", "BC", "D", "F"}, {"B", "D", "E", "F"}}
{{"A", "BEF", "C"}, {"A", "CE", "F"}, {"B", "D", "EF"}, {"A", "B", "C", "D"}, {"A", "BC", "D", "F"}}
{{"A", "BEF", "C"}, {"A", "CF", "E"}, {"B", "D", "EF"}, {"A", "BC", "D", "E"}, {"B", "C", "E", "A"}}
{{"A", "BEF", "C"}, {"A", "D", "EF"}, {"B", "CE", "F"}, {"A", "C", "F", "D"}, {"AC", "B", "D", "F"}}
{{"A", "BEF", "C"}, {"A", "D", "EF"}, {"B", "DF", "E"}, {"A", "B", "C", "D"}, {"AC", "B", "D", "E"}}
{{"A", "BF", "D"}, {"A", "C", "EF"}, {"AE", "B", "D"}, {"A", "B", "CE", "D"}, {"B", "C", "DF", "A"}}
{{"A", "C", "DE"}, {"A", "DE", "F"}, {"B", "C", "EF"}, {"A", "BC", "E", "F"}, {"AE", "B", "D", "C"}}
{{"A", "C", "DE"}, {"A", "DF", "E"}, {"B", "CD", "F"}, {"A", "BF", "C", "E"}, {"AC", "B", "E", "F"}}
{{"A", "C", "DE"}, {"AE", "B", "F"}, {"BEF", "C", "D"}, {"A", "BD", "E", "C"}, {"B", "D", "E", "F"}}
{{"A", "C", "DE"}, {"AF", "B", "E"}, {"BE", "C", "D"}, {"A", "BD", "E", "C"}, {"BC", "D", "F", "E"}}
{{"A", "C", "DE"}, {"AF", "B", "E"}, {"BEF", "C", "D"}, {"A", "B", "F", "E"}, {"A", "BD", "E", "C"}}
{{"A", "C", "DEF"}, {"A", "CF", "E"}, {"B", "D", "EF"}, {"A", "B", "CD", "E"}, {"B", "C", "E", "A"}}
{{"A", "C", "DF"}, {"A", "CD", "E"}, {"B", "DF", "E"}, {"A", "BC", "F", "E"}, {"AD", "B", "C", "E"}}
{{"A", "C", "DF"}, {"A", "CE", "D"}, {"ACF", "B", "D"}, {"A", "E", "F", "D"}, {"AE", "B", "C", "D"}}
{{"A", "C", "DF"}, {"A", "CF", "DE"}, {"B", "CE", "D"}, {"A", "B", "F", "CE"}, {"A", "B", "F", "D"}}
{{"A", "C", "DF"}, {"A", "CF", "E"}, {"B", "CD", "E"}, {"A", "BF", "D", "E"}, {"AC", "B", "F", "E"}}
{{"A", "C", "DF"}, {"A", "D", "EF"}, {"B", "C", "DE"}, {"A", "BD", "E", "C"}, {"B", "DF", "E", "A"}}
{{"A", "C", "DF"}, {"A", "D", "EF"}, {"B", "C", "EF"}, {"A", "BC", "E", "D"}, {"AE", "B", "D", "C"}}
{{"A", "C", "DF"}, {"AB", "D", "E"}, {"B", "C", "EF"}, {"A", "B", "DE", "C"}, {"A", "CF", "D", "E"}}
{{"A", "C", "EF"}, {"A", "CF", "DE"}, {"B", "CD", "E"}, {"A", "B", "F", "CD"}, {"B", "C", "F", "E"}}
{{"A", "C", "EF"}, {"A", "DE", "F"}, {"B", "CEF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "CD", "F"}}
{{"A", "CD", "F"}, {"A", "D", "EF"}, {"ADF", "B", "C"}, {"A", "C", "E", "F"}, {"B", "CD", "E", "A"}}
{{"A", "CE", "F"}, {"AE", "B", "CF"}, {"AF", "C", "D"}, {"A", "C", "D", "BF"}, {"B", "D", "E", "F"}}
{{"A", "CF", "D"}, {"A", "D", "EF"}, {"ADF", "B", "C"}, {"A", "E", "F", "D"}, {"B", "CD", "E", "A"}}
{{"A", "CF", "E"}, {"A", "D", "EF"}, {"ADF", "B", "C"}, {"A", "B", "F", "E"}, {"B", "CD", "E", "A"}}
{{"A", "CF", "E"}, {"ADF", "B", "C"}, {"BC", "D", "E"}, {"A", "B", "CD", "E"}, {"A", "D", "F", "E"}}
{{"A", "D", "EF"}, {"AD", "BC", "E"}, {"B", "C", "EF"}, {"A", "B", "E", "CD"}, {"A", "B", "F", "E"}}
{{"A", "D", "EF"}, {"ADE", "B", "C"}, {"B", "CF", "E"}, {"A", "B", "D", "E"}, {"A", "CE", "F", "B"}}
{{"A", "DE", "F"}, {"AE", "B", "C"}, {"BC", "D", "E"}, {"A", "B", "CD", "F"}, {"A", "BC", "F", "E"}}
{{"A", "DE", "F"}, {"AF", "B", "C"}, {"BC", "D", "E"}, {"A", "B", "CD", "E"}, {"A", "BC", "E", "F"}}
{{"A", "DE", "F"}, {"B", "C", "DEF"}, {"BC", "D", "E"}, {"A", "B", "F", "E"}, {"A", "BD", "C", "F"}}
{{"A", "B", "CD"}, {"A", "BC", "DF"}, {"A", "DF", "E"}, {"BF", "C", "E", "A"}, {"C", "D", "F", "E"}}
{{"A", "B", "CD"}, {"A", "BD", "EF"}, {"C", "DF", "E"}, {"AD", "B", "C", "E"}, {"B", "D", "F", "C"}}
{{"A", "B", "CD"}, {"A", "C", "DF"}, {"AB", "C", "DE"}, {"A", "BF", "E", "C"}, {"A", "D", "F", "C"}}
{{"A", "B", "CE"}, {"A", "BD", "CF"}, {"A", "D", "EF"}, {"A", "E", "F", "D"}, {"B", "C", "DE", "A"}}
{{"A", "B", "CE"}, {"A", "BD", "EF"}, {"A", "D", "EF"}, {"BE", "C", "D", "A"}, {"C", "E", "F", "D"}}
{{"A", "B", "CE"}, {"A", "C", "DF"}, {"AC", "B", "DE"}, {"A", "CF", "D", "B"}, {"B", "E", "F", "C"}}
{{"A", "B", "CE"}, {"A", "C", "DF"}, {"AC", "B", "EF"}, {"AF", "C", "D", "B"}, {"B", "D", "E", "C"}}
{{"A", "B", "CE"}, {"A", "CE", "D"}, {"AD", "B", "EF"}, {"AE", "C", "D", "B"}, {"C", "E", "F", "D"}}
{{"A", "B", "CEF"}, {"AE", "B", "CD"}, {"C", "D", "EF"}, {"A", "D", "E", "B"}, {"A", "E", "F", "D"}}
{{"A", "B", "CF"}, {"A", "BD", "EF"}, {"A", "CE", "D"}, {"A", "C", "E", "D"}, {"B", "C", "DF", "A"}}
{{"A", "B", "CF"}, {"A", "CF", "D"}, {"AD", "B", "CE"}, {"AF", "C", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "B", "DE"}, {"A", "B", "DF"}, {"AC", "B", "DE"}, {"A", "D", "E", "B"}, {"AF", "C", "D", "B"}}
{{"A", "B", "DF"}, {"A", "BD", "EF"}, {"BE", "C", "D"}, {"A", "C", "F", "D"}, {"B", "CD", "E", "A"}}
{{"A", "B", "DF"}, {"A", "C", "DE"}, {"AC", "B", "EF"}, {"AF", "C", "D", "B"}, {"B", "D", "E", "C"}}
{{"A", "B", "DF"}, {"A", "C", "DF"}, {"AC", "B", "EF"}, {"AF", "C", "D", "B"}, {"B", "D", "E", "C"}}
{{"A", "B", "DF"}, {"A", "CE", "D"}, {"AC", "B", "EF"}, {"A", "C", "E", "D"}, {"A", "CF", "D", "B"}}
{{"A", "B", "DF"}, {"AB", "CD", "E"}, {"B", "C", "DF"}, {"B", "C", "F", "E"}, {"CD", "E", "F", "B"}}
{{"A", "B", "DF"}, {"AB", "D", "E"}, {"AE", "BF", "C"}, {"A", "B", "CE", "D"}, {"C", "D", "F", "E"}}
{{"A", "B", "DF"}, {"AB", "D", "EF"}, {"AE", "B", "C"}, {"A", "B", "C", "D"}, {"A", "CE", "D", "B"}}
{{"A", "B", "DF"}, {"AC", "B", "DE"}, {"B", "C", "EF"}, {"A", "CF", "D", "B"}, {"A", "D", "E", "B"}}
{{"A", "B", "DF"}, {"AD", "CE", "F"}, {"B", "C", "DE"}, {"A", "CD", "E", "B"}, {"B", "D", "E", "F"}}
{{"A", "B", "EF"}, {"A", "BD", "CE"}, {"AB", "C", "D"}, {"A", "C", "F", "D"}, {"CF", "D", "E", "A"}}
{{"A", "B", "EF"}, {"A", "BD", "CE"}, {"AD", "C", "F"}, {"B", "C", "E", "F"}, {"B", "DF", "E", "A"}}
{{"A", "B", "EF"}, {"A", "BD", "CF"}, {"AB", "C", "D"}, {"BF", "D", "E", "A"}, {"C", "E", "F", "D"}}
{{"A", "B", "EF"}, {"A", "C", "DE"}, {"AB", "CF", "D"}, {"A", "B", "F", "D"}, {"C", "D", "EF", "A"}}
{{"A", "B", "EF"}, {"A", "CD", "EF"}, {"B", "C", "DF"}, {"A", "C", "DE", "B"}, {"B", "D", "E", "A"}}
{{"A", "B", "EF"}, {"AB", "CE", "D"}, {"ABF", "C", "E"}, {"A", "B", "E", "D"}, {"C", "D", "F", "E"}}
{{"A", "B", "EF"}, {"AB", "CE", "D"}, {"BD", "C", "E"}, {"A", "E", "F", "D"}, {"AB", "C", "F", "E"}}
{{"A", "B", "EF"}, {"AB", "CE", "D"}, {"C", "DF", "E"}, {"A", "B", "E", "D"}, {"AB", "C", "F", "E"}}
{{"A", "B", "EF"}, {"AB", "D", "EF"}, {"AE", "C", "F"}, {"A", "B", "E", "D"}, {"AB", "C", "D", "F"}}
{{"A", "B", "EF"}, {"AD", "B", "CE"}, {"BE", "C", "D"}, {"A", "C", "F", "D"}, {"A", "DE", "F", "B"}}
{{"A", "BC", "DE"}, {"A", "BD", "F"}, {"B", "C", "EF"}, {"AB", "C", "D", "F"}, {"D", "E", "F", "A"}}
{{"A", "BC", "DF"}, {"A", "BD", "E"}, {"B", "C", "EF"}, {"A", "BC", "D", "E"}, {"A", "E", "F", "C"}}
{{"A", "BC", "DF"}, {"ACE", "B", "D"}, {"B", "C", "DE"}, {"A", "D", "E", "B"}, {"A", "E", "F", "D"}}
{{"A", "BC", "E"}, {"A", "CE", "D"}, {"AD", "B", "CF"}, {"A", "BD", "C", "E"}, {"B", "E", "F", "D"}}
{{"A", "BC", "E"}, {"A", "CE", "D"}, {"AD", "B", "EF"}, {"A", "BD", "C", "E"}, {"B", "C", "F", "D"}}
{{"A", "BC", "EF"}, {"A", "D", "EF"}, {"B", "C", "DF"}, {"A", "BE", "C", "D"}, {"B", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"A", "C", "DF"}, {"AC", "B", "E"}, {"B", "D", "F", "E"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"A", "C", "DF"}, {"AC", "B", "F"}, {"B", "D", "E", "F"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"A", "D", "EF"}, {"AD", "B", "C"}, {"A", "E", "F", "D"}, {"B", "C", "EF", "A"}}
{{"A", "BD", "CE"}, {"ACF", "B", "D"}, {"C", "DF", "E"}, {"A", "B", "F", "D"}, {"A", "D", "F", "E"}}
{{"A", "BD", "CE"}, {"AD", "B", "E"}, {"BE", "C", "F"}, {"A", "D", "F", "E"}, {"AD", "B", "C", "F"}}
{{"A", "BD", "CE"}, {"AD", "B", "E"}, {"C", "DF", "E"}, {"A", "D", "F", "E"}, {"AC", "B", "F", "E"}}
{{"A", "BD", "CE"}, {"AD", "B", "F"}, {"BF", "C", "E"}, {"A", "D", "F", "E"}, {"AB", "C", "D", "F"}}
{{"A", "BD", "CE"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "B", "E", "F"}, {"A", "CE", "F", "D"}}
{{"A", "BD", "CF"}, {"A", "DE", "F"}, {"AF", "B", "C"}, {"B", "D", "E", "F"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "E"}, {"AD", "B", "F"}, {"BF", "C", "DE"}, {"A", "C", "D", "F"}, {"A", "C", "DF", "E"}}
{{"A", "BD", "EF"}, {"A", "C", "DE"}, {"ADF", "B", "C"}, {"A", "B", "F", "C"}, {"B", "D", "E", "C"}}
{{"A", "BD", "EF"}, {"AD", "B", "E"}, {"BE", "C", "F"}, {"A", "BD", "C", "E"}, {"B", "C", "D", "F"}}
{{"A", "BD", "EF"}, {"AE", "D", "F"}, {"B", "C", "DE"}, {"A", "BC", "D", "F"}, {"A", "C", "F", "D"}}
{{"A", "BD", "EF"}, {"B", "C", "DE"}, {"BF", "D", "E"}, {"A", "B", "F", "E"}, {"A", "CE", "F", "D"}}
{{"A", "BD", "EF"}, {"B", "DF", "E"}, {"BF", "C", "D"}, {"A", "B", "C", "E"}, {"A", "BE", "C", "D"}}
{{"A", "BD", "F"}, {"A", "C", "EF"}, {"AC", "B", "DE"}, {"A", "BC", "D", "F"}, {"B", "E", "F", "C"}}
{{"A", "BD", "F"}, {"AD", "B", "C"}, {"AE", "B", "CD"}, {"A", "C", "E", "F"}, {"C", "DF", "E", "B"}}
{{"A", "BD", "F"}, {"AD", "B", "E"}, {"AF", "BE", "C"}, {"A", "C", "D", "E"}, {"AE", "C", "D", "F"}}
{{"A", "BD", "F"}, {"AD", "B", "E"}, {"BE", "C", "DF"}, {"A", "BE", "C", "F"}, {"A", "C", "D", "E"}}
{{"A", "BD", "F"}, {"AE", "B", "CF"}, {"B", "C", "DE"}, {"A", "B", "D", "F"}, {"CE", "D", "F", "B"}}
{{"A", "BDF", "C"}, {"A", "CE", "D"}, {"AD", "B", "EF"}, {"A", "B", "F", "C"}, {"B", "C", "E", "D"}}
{{"A", "BE", "CD"}, {"A", "C", "EF"}, {"AEF", "B", "D"}, {"A", "B", "F", "D"}, {"B", "C", "D", "A"}}
{{"A", "BE", "CD"}, {"ACF", "B", "D"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"A", "E", "F", "D"}}
{{"A", "BE", "DF"}, {"A", "C", "EF"}, {"B", "D", "EF"}, {"A", "B", "F", "D"}, {"B", "C", "DE", "A"}}
{{"A", "BE", "DF"}, {"AD", "B", "C"}, {"BD", "C", "E"}, {"A", "C", "F", "E"}, {"AE", "B", "D", "C"}}
{{"A", "BE", "F"}, {"AE", "B", "CD"}, {"BEF", "C", "D"}, {"A", "B", "F", "D"}, {"A", "C", "D", "F"}}
{{"A", "BF", "CD"}, {"ACE", "B", "D"}, {"BE", "C", "D"}, {"A", "B", "E", "D"}, {"A", "E", "F", "D"}}
{{"A", "BF", "CE"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "B", "E", "D"}, {"A", "CE", "D", "F"}}
{{"A", "BF", "CE"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "B", "E", "D"}, {"AE", "B", "D", "F"}}
{{"A", "BF", "D"}, {"AD", "C", "F"}, {"B", "CE", "DF"}, {"A", "BC", "E", "D"}, {"C", "D", "E", "F"}}
{{"A", "BF", "DE"}, {"AD", "B", "E"}, {"AE", "C", "D"}, {"AF", "B", "C", "D"}, {"B", "D", "F", "E"}}
{{"A", "BF", "E"}, {"A", "C", "EF"}, {"AD", "B", "EF"}, {"A", "B", "D", "E"}, {"BF", "C", "D", "A"}}
{{"A", "C", "DE"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"A", "E", "F", "D"}}
{{"A", "C", "DE"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"B", "E", "F", "D"}}
{{"A", "C", "DE"}, {"AD", "BC", "E"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"B", "D", "F", "E"}}
{{"A", "C", "DE"}, {"B", "C", "EF"}, {"BF", "CE", "D"}, {"A", "B", "E", "D"}, {"A", "BD", "F", "C"}}
{{"A", "C", "DE"}, {"B", "C", "EF"}, {"BF", "CE", "D"}, {"A", "BD", "F", "C"}, {"A", "E", "F", "D"}}
{{"A", "C", "DF"}, {"AB", "D", "EF"}, {"B", "C", "DE"}, {"A", "BD", "E", "C"}, {"A", "C", "F", "D"}}
{{"A", "C", "DF"}, {"AC", "BE", "D"}, {"B", "C", "EF"}, {"A", "B", "F", "D"}, {"AB", "D", "E", "C"}}
{{"A", "C", "DF"}, {"AD", "B", "F"}, {"BF", "C", "DE"}, {"A", "BD", "E", "C"}, {"B", "D", "E", "F"}}
{{"A", "C", "EF"}, {"A", "CF", "DE"}, {"B", "CE", "D"}, {"A", "B", "E", "C"}, {"AC", "B", "F", "D"}}
{{"A", "C", "EF"}, {"AB", "C", "DE"}, {"B", "C", "DF"}, {"A", "BF", "D", "C"}, {"B", "D", "E", "C"}}
{{"A", "C", "EF"}, {"AC", "B", "D"}, {"AD", "B", "EF"}, {"A", "B", "F", "D"}, {"A", "CD", "E", "B"}}
{{"A", "C", "EF"}, {"AC", "BF", "D"}, {"B", "C", "DE"}, {"A", "B", "E", "D"}, {"BD", "E", "F", "C"}}
{{"A", "CD", "EF"}, {"AB", "D", "E"}, {"B", "C", "DE"}, {"A", "BE", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "CD", "EF"}, {"AD", "B", "E"}, {"B", "C", "DF"}, {"A", "D", "F", "E"}, {"AC", "D", "E", "B"}}
{{"A", "CD", "F"}, {"AD", "B", "C"}, {"B", "CF", "DE"}, {"A", "B", "E", "F"}, {"A", "CD", "F", "B"}}
{{"A", "CD", "F"}, {"AD", "B", "CE"}, {"BF", "C", "D"}, {"A", "D", "E", "F"}, {"BC", "E", "F", "D"}}
{{"A", "CDF", "E"}, {"AF", "C", "D"}, {"B", "CD", "EF"}, {"A", "B", "F", "D"}, {"A", "C", "D", "E"}}
{{"A", "CE", "D"}, {"AB", "CE", "D"}, {"ADF", "B", "C"}, {"A", "E", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "CE", "DF"}, {"AD", "B", "C"}, {"AD", "B", "F"}, {"A", "CD", "E", "B"}, {"B", "D", "E", "F"}}
{{"A", "CE", "DF"}, {"AE", "C", "D"}, {"B", "D", "EF"}, {"A", "B", "CE", "D"}, {"B", "C", "F", "D"}}
{{"A", "CE", "F"}, {"AB", "C", "DF"}, {"B", "CD", "F"}, {"A", "D", "E", "F"}, {"AC", "B", "E", "F"}}
{{"A", "CE", "F"}, {"B", "D", "EF"}, {"BD", "C", "EF"}, {"A", "B", "CD", "F"}, {"A", "B", "E", "D"}}
{{"A", "CF", "DE"}, {"AE", "D", "F"}, {"B", "C", "EF"}, {"A", "B", "E", "D"}, {"AC", "B", "D", "F"}}
{{"A", "CF", "E"}, {"B", "C", "EF"}, {"B", "CE", "DF"}, {"A", "C", "F", "E"}, {"A", "CD", "E", "B"}}
{{"A", "D", "EF"}, {"A", "DF", "E"}, {"AC", "B", "DE"}, {"A", "B", "C", "D"}, {"A", "B", "CF", "E"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"AD", "B", "C"}, {"A", "BC", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"AD", "B", "C"}, {"AC", "B", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"AD", "B", "C"}, {"AE", "B", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"AD", "B", "C"}, {"AE", "B", "F", "D"}, {"B", "C", "F", "D"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"ADF", "B", "C"}, {"A", "E", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "D", "EF"}, {"ABF", "C", "D"}, {"B", "CF", "DE"}, {"A", "B", "F", "D"}, {"A", "C", "F", "D"}}
{{"A", "D", "EF"}, {"AC", "B", "DE"}, {"AD", "B", "C"}, {"A", "D", "E", "B"}, {"AB", "C", "F", "D"}}
{{"A", "D", "EF"}, {"AD", "B", "C"}, {"AE", "BF", "D"}, {"A", "B", "CE", "D"}, {"B", "C", "F", "D"}}
{{"A", "D", "EF"}, {"AD", "B", "CE"}, {"AEF", "B", "C"}, {"A", "D", "E", "B"}, {"A", "E", "F", "D"}}
{{"A", "D", "EF"}, {"AD", "B", "CE"}, {"B", "C", "DE"}, {"A", "D", "E", "B"}, {"AC", "B", "F", "D"}}
{{"A", "D", "EF"}, {"AD", "B", "CF"}, {"B", "C", "DEF"}, {"A", "B", "E", "D"}, {"A", "D", "F", "B"}}
{{"A", "D", "EF"}, {"AE", "B", "DF"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"A", "BE", "C", "D"}}
{{"A", "DE", "F"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "BD", "E", "F"}, {"A", "C", "E", "D"}}
{{"A", "DE", "F"}, {"AE", "C", "D"}, {"B", "CD", "EF"}, {"A", "B", "CD", "F"}, {"A", "B", "E", "D"}}
{{"A", "DE", "F"}, {"AF", "B", "CD"}, {"C", "D", "EF"}, {"A", "B", "E", "D"}, {"B", "CD", "E", "F"}}
{{"A", "DF", "E"}, {"AB", "CE", "D"}, {"AD", "B", "C"}, {"A", "BC", "F", "E"}, {"B", "C", "E", "D"}}
{{"A", "DF", "E"}, {"AB", "CE", "D"}, {"AD", "B", "C"}, {"A", "BD", "F", "E"}, {"B", "C", "E", "D"}}
{{"A", "DF", "E"}, {"AB", "CE", "D"}, {"AE", "B", "C"}, {"A", "BC", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "DF", "E"}, {"AB", "D", "EF"}, {"AE", "B", "C"}, {"A", "B", "C", "D"}, {"A", "BC", "D", "E"}}
{{"A", "DF", "E"}, {"AD", "B", "CE"}, {"B", "C", "EF"}, {"A", "B", "CD", "E"}, {"D", "E", "F", "B"}}
{{"A", "DF", "E"}, {"AD", "B", "CE"}, {"B", "C", "EF"}, {"A", "B", "F", "E"}, {"A", "DF", "E", "B"}}
{{"A", "DF", "E"}, {"AD", "CE", "F"}, {"AE", "B", "C"}, {"AC", "B", "D", "F"}, {"B", "D", "F", "E"}}
{{"A", "DF", "E"}, {"AE", "B", "CD"}, {"C", "D", "EF"}, {"A", "B", "E", "D"}, {"AB", "C", "F", "E"}}
{{"A", "DF", "E"}, {"AE", "BC", "D"}, {"B", "C", "EF"}, {"A", "B", "F", "D"}, {"AB", "C", "D", "E"}}
{{"A", "B", "CD"}, {"AC", "BE", "D"}, {"AC", "BE", "F"}, {"A", "B", "E", "D"}, {"C", "D", "E", "F"}}
{{"A", "B", "CD"}, {"AC", "DE", "F"}, {"AD", "BE", "C"}, {"A", "B", "E", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "CD"}, {"AD", "CE", "F"}, {"AE", "BD", "C"}, {"A", "B", "E", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "CE"}, {"AD", "BE", "F"}, {"AE", "BD", "C"}, {"A", "B", "D", "C"}, {"C", "D", "E", "F"}}
{{"A", "BC", "DE"}, {"A", "C", "DF"}, {"AC", "B", "EF"}, {"A", "D", "F", "C"}, {"B", "D", "E", "A"}}
{{"A", "BC", "DE"}, {"AC", "B", "DE"}, {"CF", "D", "E"}, {"A", "C", "F", "D"}, {"B", "C", "F", "E"}}
{{"A", "BC", "EF"}, {"AB", "C", "DE"}, {"AC", "B", "F"}, {"A", "D", "E", "C"}, {"B", "C", "D", "F"}}
{{"A", "BC", "EF"}, {"AC", "BE", "D"}, {"B", "C", "DE"}, {"A", "B", "E", "D"}, {"A", "D", "F", "C"}}
{{"A", "BD", "CE"}, {"AD", "B", "CF"}, {"C", "DF", "E"}, {"A", "B", "E", "C"}, {"A", "D", "F", "E"}}
{{"A", "BE", "CD"}, {"AD", "BF", "C"}, {"B", "CF", "E"}, {"A", "C", "F", "E"}, {"A", "D", "F", "C"}}
{{"A", "BE", "DF"}, {"AF", "B", "D"}, {"BD", "C", "EF"}, {"A", "C", "E", "D"}, {"A", "D", "E", "C"}}
{{"A", "BF", "CE"}, {"AE", "BD", "C"}, {"B", "D", "EF"}, {"A", "C", "F", "D"}, {"A", "D", "F", "C"}}
{{"A", "BF", "DE"}, {"A", "CF", "DE"}, {"B", "C", "DF"}, {"A", "B", "E", "C"}, {"A", "C", "E", "B"}}
{{"A", "C", "EF"}, {"AD", "BF", "C"}, {"B", "CF", "DE"}, {"A", "B", "D", "C"}, {"A", "D", "E", "C"}}
{{"A", "B", "E"}, {"ACD", "B", "E"}, {"BE", "C", "D"}, {"A", "BC", "F", "E"}, {"A", "DE", "F", "B"}}
{{"A", "B", "C"}, {"A", "BC", "DE"}, {"AC", "B", "DF"}, {"C", "E", "F", "AB"}, {"D", "E", "F", "C"}}
{{"A", "B", "C"}, {"A", "BC", "DE"}, {"C", "D", "EF"}, {"AC", "B", "F", "D"}, {"AE", "B", "D", "C"}}
{{"A", "B", "C"}, {"A", "BC", "EF"}, {"AD", "B", "CE"}, {"A", "D", "E", "B"}, {"C", "D", "F", "AB"}}
{{"A", "B", "C"}, {"A", "BC", "EF"}, {"B", "DE", "F"}, {"AC", "B", "D", "F"}, {"AE", "C", "D", "B"}}
{{"A", "B", "C"}, {"A", "BD", "CE"}, {"AD", "BC", "E"}, {"A", "C", "F", "BE"}, {"B", "D", "F", "E"}}
{{"A", "B", "C"}, {"A", "BD", "CF"}, {"C", "DF", "E"}, {"AC", "B", "D", "E"}, {"AF", "B", "E", "C"}}
{{"A", "B", "C"}, {"A", "BD", "EF"}, {"B", "D", "EF"}, {"AC", "B", "E", "D"}, {"AF", "C", "E", "B"}}
{{"A", "B", "C"}, {"A", "BE", "D"}, {"B", "CE", "DF"}, {"A", "DE", "F", "B"}, {"C", "DE", "F", "A"}}
{{"A", "B", "C"}, {"A", "BE", "DF"}, {"AD", "BC", "E"}, {"A", "B", "F", "CE"}, {"C", "D", "F", "E"}}
{{"A", "B", "C"}, {"A", "CF", "DE"}, {"AB", "C", "EF"}, {"A", "B", "F", "CD"}, {"B", "D", "E", "C"}}
{{"A", "B", "CDE"}, {"A", "B", "E"}, {"AC", "BE", "D"}, {"A", "BC", "F", "E"}, {"C", "E", "F", "D"}}
{{"A", "B", "CEF"}, {"A", "C", "D"}, {"AB", "CE", "D"}, {"A", "E", "F", "D"}, {"AF", "B", "C", "D"}}
{{"A", "B", "CEF"}, {"A", "C", "E"}, {"AD", "BC", "E"}, {"A", "B", "DF", "E"}, {"C", "D", "F", "E"}}
{{"A", "B", "CEF"}, {"A", "C", "E"}, {"AE", "B", "DF"}, {"AC", "D", "E", "B"}, {"C", "D", "F", "E"}}
{{"A", "B", "CEF"}, {"A", "C", "F"}, {"AF", "BE", "D"}, {"AC", "B", "F", "D"}, {"C", "D", "E", "F"}}
{{"A", "B", "D"}, {"A", "BF", "CD"}, {"A", "C", "EF"}, {"B", "CF", "E", "D"}, {"CF", "D", "E", "A"}}
{{"A", "B", "D"}, {"A", "C", "EF"}, {"AD", "BE", "C"}, {"AE", "D", "F", "C"}, {"B", "CE", "F", "D"}}
{{"A", "B", "DE"}, {"A", "C", "F"}, {"AF", "B", "CD"}, {"AD", "C", "E", "F"}, {"AD", "E", "F", "B"}}
{{"A", "B", "DEF"}, {"A", "BC", "EF"}, {"A", "C", "D"}, {"B", "C", "F", "D"}, {"B", "CE", "D", "A"}}
{{"A", "B", "DF"}, {"A", "BD", "CF"}, {"B", "C", "F"}, {"A", "CD", "E", "B"}, {"AC", "B", "E", "F"}}
{{"A", "B", "E"}, {"A", "BD", "C"}, {"A", "BF", "CD"}, {"AD", "B", "C", "E"}, {"CF", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "BF", "CE"}, {"A", "C", "DF"}, {"AF", "B", "D", "E"}, {"CF", "D", "E", "A"}}
{{"A", "B", "EF"}, {"A", "BD", "CF"}, {"A", "C", "E"}, {"AD", "B", "C", "E"}, {"BF", "D", "E", "A"}}
{{"A", "B", "F"}, {"A", "BDF", "C"}, {"AD", "B", "CE"}, {"A", "BC", "E", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "F"}, {"A", "BDF", "C"}, {"AD", "B", "CE"}, {"A", "BE", "C", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "F"}, {"A", "BDF", "C"}, {"AD", "B", "CE"}, {"A", "CD", "E", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "F"}, {"A", "BDF", "C"}, {"AD", "B", "CF"}, {"A", "CD", "E", "F"}, {"D", "E", "F", "B"}}
{{"A", "B", "F"}, {"A", "BF", "CD"}, {"AB", "C", "DE"}, {"A", "D", "E", "F"}, {"B", "E", "F", "AC"}}
{{"A", "BC", "DE"}, {"A", "C", "F"}, {"B", "C", "EF"}, {"A", "BE", "D", "F"}, {"AB", "D", "F", "C"}}
{{"A", "BC", "DE"}, {"AE", "BD", "C"}, {"B", "C", "D"}, {"A", "B", "F", "CD"}, {"D", "E", "F", "C"}}
{{"A", "BCD", "E"}, {"A", "C", "D"}, {"AC", "B", "EF"}, {"A", "C", "F", "E"}, {"BF", "D", "E", "A"}}
{{"A", "BCD", "E"}, {"AF", "B", "CE"}, {"C", "D", "E"}, {"A", "BF", "D", "E"}, {"A", "C", "F", "E"}}
{{"A", "BCF", "D"}, {"AD", "BC", "E"}, {"B", "C", "D"}, {"A", "C", "F", "E"}, {"AC", "B", "E", "D"}}
{{"A", "BD", "CE"}, {"A", "C", "D"}, {"AEF", "B", "C"}, {"A", "E", "F", "D"}, {"AF", "B", "D", "C"}}
{{"A", "BD", "CF"}, {"A", "C", "F"}, {"B", "D", "EF"}, {"A", "BC", "D", "F"}, {"AB", "C", "E", "D"}}
{{"A", "BD", "CF"}, {"ACD", "B", "E"}, {"B", "C", "D"}, {"A", "B", "F", "E"}, {"AF", "C", "E", "B"}}
{{"A", "BD", "CF"}, {"B", "D", "E"}, {"BE", "C", "F"}, {"A", "BC", "D", "E"}, {"AC", "D", "E", "F"}}
{{"A", "BD", "EF"}, {"A", "C", "EF"}, {"B", "C", "D"}, {"AD", "B", "E", "C"}, {"BD", "C", "E", "A"}}
{{"A", "BD", "EF"}, {"AE", "B", "CD"}, {"B", "C", "D"}, {"A", "C", "D", "BF"}, {"C", "E", "F", "B"}}
{{"A", "BD", "EF"}, {"AF", "B", "E"}, {"B", "C", "D"}, {"A", "C", "DF", "E"}, {"AD", "C", "E", "B"}}
{{"A", "BDE", "C"}, {"AE", "B", "CF"}, {"C", "D", "F"}, {"A", "E", "F", "C"}, {"AB", "D", "E", "F"}}
{{"A", "BDF", "C"}, {"A", "D", "F"}, {"AD", "B", "CE"}, {"A", "BC", "E", "F"}, {"B", "E", "F", "D"}}
{{"A", "BDF", "C"}, {"AC", "B", "DE"}, {"C", "D", "E"}, {"A", "B", "F", "E"}, {"AB", "E", "F", "C"}}
{{"A", "BE", "CF"}, {"A", "C", "D"}, {"AEF", "B", "D"}, {"A", "B", "CF", "D"}, {"B", "C", "E", "D"}}
{{"A", "BF", "CD"}, {"B", "CE", "F"}, {"C", "D", "E"}, {"A", "BC", "D", "E"}, {"A", "BD", "E", "F"}}
{{"A", "BF", "CE"}, {"ACD", "B", "F"}, {"C", "D", "E"}, {"A", "B", "D", "E"}, {"AB", "D", "E", "F"}}
{{"A", "BF", "CE"}, {"B", "DE", "F"}, {"C", "D", "E"}, {"A", "BD", "C", "E"}, {"A", "BD", "E", "F"}}
{{"A", "BF", "DE"}, {"ADE", "B", "C"}, {"C", "D", "E"}, {"A", "C", "F", "E"}, {"AD", "B", "E", "C"}}
{{"A", "C", "D"}, {"AB", "CD", "F"}, {"B", "C", "DE"}, {"A", "BD", "E", "C"}, {"AB", "C", "E", "F"}}
{{"A", "C", "D"}, {"AB", "CF", "D"}, {"B", "C", "EF"}, {"A", "BF", "E", "C"}, {"AB", "C", "E", "D"}}
{{"A", "C", "D"}, {"AB", "D", "EF"}, {"B", "C", "EF"}, {"A", "BE", "F", "C"}, {"AB", "C", "E", "D"}}
{{"A", "C", "D"}, {"AC", "B", "DF"}, {"CF", "D", "E"}, {"A", "BD", "C", "E"}, {"A", "BF", "E", "D"}}
{{"A", "C", "D"}, {"AC", "BD", "E"}, {"AE", "B", "D"}, {"A", "BC", "F", "D"}, {"B", "CD", "F", "E"}}
{{"A", "C", "E"}, {"A", "CD", "EF"}, {"ADE", "B", "C"}, {"A", "B", "CD", "E"}, {"B", "E", "F", "C"}}
{{"A", "CE", "F"}, {"AF", "B", "DE"}, {"C", "D", "E"}, {"A", "BD", "C", "E"}, {"AB", "C", "D", "F"}}
{{"A", "D", "F"}, {"AF", "B", "C"}, {"BE", "C", "DF"}, {"AB", "E", "F", "C"}, {"B", "CE", "D", "F"}}
{{"A", "B", "C"}, {"A", "BE", "CD"}, {"AB", "D", "EF"}, {"A", "B", "F", "D"}, {"C", "DF", "E", "A"}}
{{"A", "B", "C"}, {"A", "BE", "CD"}, {"AD", "B", "CF"}, {"A", "D", "F", "B"}, {"BF", "C", "E", "A"}}
{{"A", "B", "F"}, {"A", "BD", "CF"}, {"AE", "BF", "C"}, {"A", "D", "E", "F"}, {"B", "CE", "D", "A"}}
{{"A", "B", "F"}, {"A", "BE", "CD"}, {"AC", "DE", "F"}, {"A", "D", "E", "F"}, {"AE", "B", "C", "F"}}
{{"A", "B", "F"}, {"A", "BE", "CF"}, {"AF", "C", "DE"}, {"AE", "B", "D", "F"}, {"B", "E", "F", "C"}}
{{"A", "B", "F"}, {"A", "BE", "DF"}, {"AC", "BD", "F"}, {"A", "D", "E", "F"}, {"AE", "B", "C", "F"}}
{{"A", "B", "F"}, {"AB", "CF", "D"}, {"BF", "C", "DE"}, {"A", "B", "CE", "D"}, {"A", "D", "E", "F"}}
{{"A", "BC", "DF"}, {"AB", "CE", "D"}, {"B", "C", "E"}, {"A", "E", "F", "D"}, {"AC", "B", "D", "E"}}
{{"A", "BD", "CE"}, {"A", "BD", "CF"}, {"B", "C", "E"}, {"B", "D", "F", "E"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"A", "BD", "EF"}, {"B", "C", "D"}, {"A", "C", "F", "D"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"AB", "D", "EF"}, {"B", "C", "E"}, {"A", "B", "F", "E"}, {"A", "BE", "F", "D"}}
{{"A", "BD", "CE"}, {"AD", "B", "CF"}, {"C", "E", "F"}, {"A", "D", "F", "E"}, {"AD", "B", "E", "F"}}
{{"A", "BD", "CE"}, {"AD", "B", "EF"}, {"C", "E", "F"}, {"A", "D", "F", "E"}, {"AB", "C", "D", "F"}}
{{"A", "BD", "CE"}, {"AD", "BF", "E"}, {"B", "C", "D"}, {"AC", "B", "F", "E"}, {"C", "E", "F", "D"}}
{{"A", "BD", "CE"}, {"AE", "CF", "D"}, {"B", "C", "E"}, {"A", "B", "F", "D"}, {"AD", "B", "F", "E"}}
{{"A", "BD", "CE"}, {"AE", "CF", "D"}, {"B", "C", "E"}, {"A", "C", "F", "D"}, {"AD", "B", "F", "E"}}
{{"A", "BD", "CF"}, {"AE", "B", "CD"}, {"C", "D", "E"}, {"A", "E", "F", "D"}, {"AB", "C", "F", "E"}}
{{"A", "BD", "EF"}, {"AD", "B", "CE"}, {"B", "C", "D"}, {"AE", "C", "F", "D"}, {"D", "E", "F", "B"}}
{{"A", "BE", "CD"}, {"A", "BE", "CF"}, {"B", "C", "D"}, {"B", "CF", "D", "A"}, {"B", "E", "F", "D"}}
{{"A", "BE", "CD"}, {"AB", "DF", "E"}, {"B", "C", "D"}, {"A", "B", "F", "D"}, {"AC", "B", "F", "E"}}
{{"A", "BE", "CF"}, {"B", "C", "F"}, {"BF", "CE", "D"}, {"A", "BC", "E", "F"}, {"A", "E", "F", "D"}}
{{"A", "BE", "DF"}, {"A", "CD", "EF"}, {"B", "C", "E"}, {"A", "C", "F", "E"}, {"B", "CE", "D", "A"}}
{{"A", "BF", "CD"}, {"AD", "B", "CE"}, {"C", "D", "E"}, {"A", "E", "F", "D"}, {"AC", "B", "D", "E"}}
{{"A", "BF", "CE"}, {"AE", "CF", "D"}, {"B", "C", "E"}, {"A", "E", "F", "D"}, {"AF", "B", "D", "E"}}
{{"A", "CD", "EF"}, {"AB", "CF", "D"}, {"B", "C", "D"}, {"A", "C", "E", "D"}, {"AE", "B", "F", "D"}}
{{"A", "CD", "EF"}, {"B", "C", "F"}, {"BD", "CF", "E"}, {"A", "B", "CD", "F"}, {"A", "D", "F", "E"}}
{{"A", "B", "F"}, {"AB", "CD", "E"}, {"ACE", "BF", "D"}, {"A", "C", "D", "F"}, {"A", "C", "F", "E"}}
{{"A", "BC", "DE"}, {"ABD", "CE", "F"}, {"C", "D", "E"}, {"A", "B", "E", "F"}, {"A", "C", "F", "E"}}
{{"A", "BD", "CE"}, {"ACD", "BE", "F"}, {"C", "D", "E"}, {"A", "B", "E", "F"}, {"A", "D", "F", "E"}}
{{"A", "BF", "CD"}, {"A", "D", "E"}, {"ACF", "B", "DE"}, {"A", "B", "C", "E"}, {"C", "E", "F", "A"}}
{{"A", "B", "C"}, {"AC", "BD", "EF"}, {"AF", "CE", "D"}, {"B", "E", "F", "A"}, {"B", "E", "F", "D"}}
{{"A", "B", "CDF"}, {"A", "C", "EF"}, {"BE", "D", "F"}, {"A", "CF", "E", "D"}, {"AB", "C", "D", "F"}}
{{"A", "B", "CDF"}, {"AB", "C", "D"}, {"C", "DF", "E"}, {"A", "BD", "F", "E"}, {"AB", "E", "F", "C"}}
{{"A", "B", "CDF"}, {"ABF", "C", "D"}, {"AE", "B", "F"}, {"A", "CE", "F", "B"}, {"C", "D", "E", "F"}}
{{"A", "B", "CE"}, {"A", "BC", "DE"}, {"BD", "C", "E"}, {"AB", "C", "F", "E"}, {"B", "D", "F", "AC"}}
{{"A", "B", "CE"}, {"A", "BCD", "F"}, {"AF", "C", "D"}, {"AC", "B", "E", "F"}, {"B", "DF", "E", "A"}}
{{"A", "B", "CE"}, {"A", "BD", "CF"}, {"ABE", "C", "F"}, {"B", "D", "E", "F"}, {"D", "E", "F", "AC"}}
{{"A", "B", "CEF"}, {"A", "C", "DE"}, {"ABC", "D", "E"}, {"AB", "C", "F", "E"}, {"B", "E", "F", "D"}}
{{"A", "B", "CEF"}, {"A", "C", "DF"}, {"BD", "E", "F"}, {"AB", "C", "E", "F"}, {"AF", "C", "D", "E"}}
{{"A", "B", "CF"}, {"A", "BC", "EF"}, {"A", "BE", "C"}, {"B", "D", "E", "AC"}, {"BF", "C", "D", "A"}}
{{"A", "B", "DE"}, {"A", "BC", "EF"}, {"B", "C", "DF"}, {"A", "BF", "D", "C"}, {"C", "D", "E", "AB"}}
{{"A", "B", "DE"}, {"A", "BCF", "D"}, {"AC", "B", "DF"}, {"A", "E", "F", "D"}, {"C", "D", "E", "AB"}}
{{"A", "B", "DE"}, {"A", "BE", "CD"}, {"B", "C", "DE"}, {"AF", "C", "D", "B"}, {"B", "E", "F", "AC"}}
{{"A", "B", "DE"}, {"A", "CF", "D"}, {"AD", "BE", "C"}, {"AF", "B", "C", "D"}, {"B", "E", "F", "AC"}}
{{"A", "B", "DE"}, {"A", "DE", "F"}, {"AC", "B", "DF"}, {"A", "BC", "E", "F"}, {"C", "D", "E", "AB"}}
{{"A", "B", "DEF"}, {"A", "BD", "CE"}, {"C", "D", "EF"}, {"A", "C", "E", "BD"}, {"B", "E", "F", "A"}}
{{"A", "B", "DF"}, {"A", "BC", "EF"}, {"ADE", "B", "C"}, {"A", "D", "E", "B"}, {"B", "D", "F", "AC"}}
{{"A", "B", "DF"}, {"A", "BCD", "E"}, {"AC", "B", "DE"}, {"A", "D", "F", "E"}, {"C", "D", "F", "AB"}}
{{"A", "B", "DF"}, {"A", "DE", "F"}, {"AC", "B", "DE"}, {"A", "BC", "E", "F"}, {"C", "D", "F", "AB"}}
{{"A", "B", "EF"}, {"A", "C", "DE"}, {"ACE", "B", "D"}, {"A", "BC", "F", "D"}, {"AF", "D", "E", "B"}}
{{"A", "B", "EF"}, {"ACD", "B", "E"}, {"C", "D", "EF"}, {"A", "CD", "E", "B"}, {"AB", "C", "D", "E"}}
{{"A", "BC", "DE"}, {"A", "BCF", "D"}, {"B", "C", "DF"}, {"A", "E", "F", "D"}, {"B", "D", "E", "AC"}}
{{"A", "BC", "DF"}, {"A", "BCF", "E"}, {"B", "C", "DE"}, {"A", "D", "F", "E"}, {"B", "E", "F", "AC"}}
{{"A", "BC", "DF"}, {"A", "BE", "D"}, {"AD", "B", "C"}, {"AE", "B", "C", "D"}, {"B", "E", "F", "AC"}}
{{"A", "BC", "EF"}, {"A", "BCF", "D"}, {"B", "C", "DF"}, {"A", "B", "E", "D"}, {"B", "D", "E", "AC"}}
{{"A", "BCD", "E"}, {"A", "BCF", "D"}, {"B", "C", "EF"}, {"A", "C", "F", "E"}, {"B", "CD", "E", "A"}}
{{"A", "BCD", "E"}, {"A", "BEF", "C"}, {"AD", "B", "F"}, {"A", "BC", "D", "E"}, {"B", "D", "E", "F"}}
{{"A", "BCD", "E"}, {"A", "D", "EF"}, {"ADF", "B", "C"}, {"A", "B", "F", "E"}, {"B", "CD", "E", "A"}}
{{"A", "BCD", "E"}, {"A", "D", "EF"}, {"ADF", "B", "C"}, {"A", "C", "F", "E"}, {"B", "CD", "E", "A"}}
{{"A", "BCD", "F"}, {"A", "C", "DE"}, {"AD", "B", "E"}, {"A", "BC", "D", "F"}, {"AC", "B", "D", "E"}}
{{"A", "BCD", "F"}, {"A", "C", "EF"}, {"AC", "B", "D"}, {"A", "BE", "D", "F"}, {"B", "CF", "E", "A"}}
{{"A", "BCF", "D"}, {"A", "BE", "CD"}, {"B", "C", "EF"}, {"A", "B", "E", "CD"}, {"B", "E", "F", "A"}}
{{"A", "BCF", "D"}, {"A", "BF", "E"}, {"AF", "B", "C"}, {"A", "B", "CD", "E"}, {"B", "CD", "E", "A"}}
{{"A", "BCF", "D"}, {"A", "C", "DF"}, {"B", "D", "EF"}, {"A", "BE", "C", "D"}, {"AC", "B", "E", "D"}}
{{"A", "BD", "C"}, {"A", "BE", "CD"}, {"ADE", "B", "C"}, {"A", "D", "F", "CE"}, {"B", "E", "F", "C"}}
{{"A", "BD", "C"}, {"A", "BE", "CF"}, {"ACD", "B", "F"}, {"A", "B", "E", "CF"}, {"B", "D", "E", "F"}}
{{"A", "BD", "C"}, {"A", "BE", "CF"}, {"B", "D", "EF"}, {"A", "B", "E", "CF"}, {"AC", "B", "E", "D"}}
{{"A", "BD", "C"}, {"AB", "C", "DF"}, {"B", "CEF", "D"}, {"A", "B", "D", "CE"}, {"A", "E", "F", "C"}}
{{"A", "BD", "CE"}, {"A", "BDF", "C"}, {"B", "CF", "D"}, {"A", "E", "F", "CD"}, {"B", "C", "E", "A"}}
{{"A", "BD", "CE"}, {"AE", "B", "D"}, {"C", "D", "EF"}, {"A", "C", "F", "BD"}, {"AC", "B", "F", "D"}}
{{"A", "BE", "CF"}, {"A", "C", "DF"}, {"B", "CD", "E"}, {"A", "BF", "D", "E"}, {"B", "C", "F", "AE"}}
{{"A", "BE", "D"}, {"A", "BF", "CD"}, {"AE", "B", "C"}, {"A", "B", "F", "CD"}, {"B", "C", "DE", "A"}}
{{"A", "BE", "DF"}, {"AD", "B", "E"}, {"C", "D", "EF"}, {"A", "BD", "C", "E"}, {"B", "C", "F", "AD"}}
{{"A", "BEF", "C"}, {"AC", "BF", "D"}, {"AE", "B", "F"}, {"A", "B", "F", "CD"}, {"C", "D", "E", "F"}}
{{"A", "BEF", "D"}, {"AD", "BE", "C"}, {"AF", "B", "E"}, {"A", "B", "E", "CD"}, {"A", "C", "F", "E"}}
{{"A", "BF", "CD"}, {"A", "C", "DE"}, {"B", "DE", "F"}, {"A", "BC", "E", "F"}, {"B", "C", "D", "AF"}}
{{"A", "BF", "CE"}, {"AE", "B", "F"}, {"C", "D", "EF"}, {"A", "BC", "D", "F"}, {"B", "C", "D", "AF"}}
{{"A", "BF", "E"}, {"AB", "C", "D"}, {"B", "C", "DEF"}, {"A", "BD", "F", "E"}, {"AD", "B", "F", "C"}}
{{"A", "C", "DEF"}, {"A", "CE", "F"}, {"B", "D", "EF"}, {"A", "B", "CD", "F"}, {"B", "C", "DF", "A"}}
{{"A", "C", "DEF"}, {"A", "CF", "E"}, {"B", "D", "EF"}, {"A", "B", "CD", "E"}, {"AE", "B", "C", "D"}}
{{"A", "C", "EF"}, {"A", "CF", "DE"}, {"B", "CE", "D"}, {"A", "B", "C", "DF"}, {"AC", "B", "F", "D"}}
{{"A", "CD", "F"}, {"AEF", "C", "D"}, {"B", "CF", "DE"}, {"A", "B", "E", "F"}, {"B", "C", "D", "EF"}}
{{"A", "CE", "DF"}, {"B", "C", "DEF"}, {"B", "CF", "D"}, {"A", "B", "E", "CF"}, {"A", "C", "F", "B"}}
{{"A", "CE", "F"}, {"AE", "BD", "C"}, {"B", "D", "EF"}, {"A", "B", "E", "CD"}, {"A", "BD", "E", "F"}}
{{"A", "CE", "F"}, {"B", "CEF", "D"}, {"BD", "C", "E"}, {"A", "B", "DF", "E"}, {"A", "BC", "D", "F"}}
{{"A", "CF", "D"}, {"ABE", "C", "D"}, {"ACF", "B", "E"}, {"A", "B", "F", "E"}, {"A", "BC", "F", "D"}}
{{"A", "CF", "D"}, {"AD", "BC", "E"}, {"ADF", "B", "C"}, {"A", "B", "C", "E"}, {"B", "E", "F", "CD"}}
{{"A", "CF", "D"}, {"AE", "C", "D"}, {"B", "CD", "EF"}, {"A", "B", "E", "CD"}, {"A", "BC", "F", "D"}}
{{"A", "CF", "D"}, {"AE", "C", "D"}, {"B", "CDF", "E"}, {"A", "B", "CD", "E"}, {"A", "BC", "F", "D"}}
{{"A", "D", "EF"}, {"AD", "BC", "E"}, {"ADF", "B", "C"}, {"A", "B", "E", "CD"}, {"A", "B", "F", "E"}}
{{"A", "B", "CD"}, {"A", "B", "DF"}, {"AC", "B", "DE"}, {"A", "CF", "E", "B"}, {"AF", "C", "D", "B"}}
{{"A", "B", "CD"}, {"A", "CF", "E"}, {"AE", "B", "DF"}, {"AD", "C", "E", "B"}, {"AD", "C", "F", "E"}}
{{"A", "B", "CDE"}, {"AD", "C", "EF"}, {"B", "DF", "E"}, {"A", "CF", "E", "B"}, {"A", "D", "F", "E"}}
{{"A", "B", "CDF"}, {"A", "BD", "CE"}, {"C", "DF", "E"}, {"A", "BC", "D", "E"}, {"B", "D", "F", "A"}}
{{"A", "B", "CE"}, {"A", "BE", "CD"}, {"C", "D", "EF"}, {"A", "BC", "E", "D"}, {"A", "BD", "F", "C"}}
{{"A", "B", "CF"}, {"A", "BCE", "F"}, {"AB", "C", "DF"}, {"A", "B", "E", "F"}, {"BC", "D", "E", "A"}}
{{"A", "B", "DE"}, {"A", "B", "DF"}, {"A", "BC", "DE"}, {"A", "CD", "E", "B"}, {"BF", "C", "D", "A"}}
{{"A", "B", "DE"}, {"A", "BD", "CE"}, {"C", "DF", "E"}, {"A", "BE", "D", "C"}, {"AC", "B", "F", "E"}}
{{"A", "B", "DE"}, {"A", "CE", "F"}, {"AF", "B", "CD"}, {"AB", "D", "E", "F"}, {"AE", "C", "D", "B"}}
{{"A", "B", "DEF"}, {"A", "BE", "CD"}, {"BD", "C", "F"}, {"A", "BD", "E", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "DEF"}, {"A", "BE", "CD"}, {"C", "D", "EF"}, {"A", "BD", "E", "C"}, {"A", "C", "F", "D"}}
{{"A", "B", "DEF"}, {"A", "C", "DE"}, {"AB", "C", "DF"}, {"A", "B", "F", "C"}, {"AB", "D", "E", "C"}}
{{"A", "B", "DEF"}, {"A", "CD", "F"}, {"AC", "B", "EF"}, {"A", "C", "D", "F"}, {"A", "CE", "D", "B"}}
{{"A", "B", "DEF"}, {"A", "CE", "F"}, {"AB", "C", "EF"}, {"A", "C", "D", "F"}, {"AE", "B", "D", "C"}}
{{"A", "B", "DF"}, {"A", "BC", "EF"}, {"A", "BE", "D"}, {"AC", "B", "E", "D"}, {"BF", "C", "D", "A"}}
{{"A", "B", "DF"}, {"A", "C", "DE"}, {"AC", "B", "EF"}, {"A", "CE", "D", "B"}, {"BF", "D", "E", "A"}}
{{"A", "B", "DF"}, {"A", "DF", "E"}, {"AD", "C", "EF"}, {"A", "BC", "D", "E"}, {"B", "CF", "E", "A"}}
{{"A", "B", "DF"}, {"AB", "CD", "F"}, {"AE", "C", "D"}, {"A", "B", "CE", "D"}, {"AB", "C", "E", "F"}}
{{"A", "B", "DF"}, {"AB", "CE", "D"}, {"B", "C", "EF"}, {"A", "CE", "F", "D"}, {"AC", "D", "E", "B"}}
{{"A", "B", "DF"}, {"AD", "B", "CF"}, {"B", "C", "DE"}, {"A", "CD", "E", "B"}, {"A", "CF", "E", "B"}}
{{"A", "B", "EF"}, {"A", "BD", "CF"}, {"A", "C", "DF"}, {"B", "CE", "D", "A"}, {"BF", "C", "E", "A"}}
{{"A", "B", "EF"}, {"AB", "C", "D"}, {"AD", "B", "CE"}, {"AE", "D", "F", "B"}, {"BE", "C", "F", "D"}}
{{"A", "B", "EF"}, {"AB", "CD", "F"}, {"AE", "C", "D"}, {"A", "CE", "D", "F"}, {"B", "CF", "E", "D"}}
{{"A", "B", "EF"}, {"AB", "CE", "F"}, {"B", "C", "DE"}, {"AB", "C", "D", "F"}, {"CD", "E", "F", "B"}}
{{"A", "B", "EF"}, {"AB", "CF", "D"}, {"ADE", "B", "C"}, {"A", "E", "F", "D"}, {"C", "D", "EF", "B"}}
{{"A", "B", "EF"}, {"AB", "CF", "E"}, {"AD", "C", "F"}, {"A", "BC", "D", "E"}, {"AC", "B", "D", "F"}}
{{"A", "B", "EF"}, {"AD", "BC", "F"}, {"B", "C", "DE"}, {"A", "CE", "D", "B"}, {"BE", "C", "D", "F"}}
{{"A", "B", "EF"}, {"AD", "BC", "F"}, {"B", "C", "DE"}, {"A", "CF", "D", "B"}, {"BE", "C", "D", "F"}}
{{"A", "B", "EF"}, {"AD", "BF", "C"}, {"B", "DE", "F"}, {"A", "CE", "D", "B"}, {"BE", "C", "D", "F"}}
{{"A", "B", "EF"}, {"AE", "C", "D"}, {"AF", "B", "CD"}, {"A", "CE", "D", "B"}, {"BC", "E", "F", "D"}}
{{"A", "BC", "D"}, {"A", "CD", "F"}, {"AD", "B", "CE"}, {"A", "BD", "C", "F"}, {"AB", "E", "F", "D"}}
{{"A", "BC", "DE"}, {"A", "CD", "F"}, {"B", "C", "EF"}, {"A", "BD", "E", "C"}, {"A", "BE", "D", "F"}}
{{"A", "BC", "DE"}, {"ADF", "B", "C"}, {"BF", "D", "E"}, {"A", "B", "E", "D"}, {"A", "BF", "C", "E"}}
{{"A", "BC", "DE"}, {"AE", "D", "F"}, {"AEF", "B", "C"}, {"A", "B", "F", "D"}, {"AC", "B", "D", "F"}}
{{"A", "BC", "DE"}, {"B", "C", "DF"}, {"B", "C", "EF"}, {"A", "BF", "E", "C"}, {"A", "CF", "D", "B"}}
{{"A", "BC", "DF"}, {"A", "BCE", "F"}, {"B", "C", "EF"}, {"AC", "B", "D", "F"}, {"D", "E", "F", "A"}}
{{"A", "BC", "DF"}, {"A", "DF", "E"}, {"AD", "B", "C"}, {"AB", "C", "D", "E"}, {"B", "CF", "E", "A"}}
{{"A", "BC", "DF"}, {"A", "DF", "E"}, {"AE", "B", "C"}, {"A", "BF", "D", "C"}, {"AB", "C", "F", "E"}}
{{"A", "BC", "DF"}, {"AB", "C", "DE"}, {"AD", "B", "C"}, {"A", "D", "E", "C"}, {"B", "E", "F", "AC"}}
{{"A", "BC", "DF"}, {"AE", "D", "F"}, {"B", "C", "DF"}, {"A", "BC", "E", "D"}, {"AC", "B", "E", "F"}}
{{"A", "BC", "EF"}, {"A", "C", "DE"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"AB", "D", "E", "C"}}
{{"A", "BC", "EF"}, {"B", "C", "DE"}, {"B", "C", "DF"}, {"AB", "D", "F", "C"}, {"AC", "D", "E", "B"}}
{{"A", "BC", "EF"}, {"B", "C", "DE"}, {"B", "CEF", "D"}, {"A", "E", "F", "D"}, {"AC", "D", "F", "B"}}
{{"A", "BCE", "D"}, {"AB", "C", "DF"}, {"B", "C", "DE"}, {"A", "B", "C", "D"}, {"AB", "E", "F", "C"}}
{{"A", "BCE", "F"}, {"AD", "BC", "E"}, {"B", "C", "DF"}, {"A", "D", "E", "F"}, {"AC", "B", "D", "E"}}
{{"A", "BCF", "D"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "BE", "C", "D"}, {"B", "E", "F", "D"}}
{{"A", "BCF", "D"}, {"AD", "B", "CE"}, {"B", "C", "DF"}, {"AC", "B", "E", "D"}, {"D", "E", "F", "B"}}
{{"A", "BCF", "E"}, {"AE", "BC", "D"}, {"B", "C", "EF"}, {"A", "B", "F", "D"}, {"AB", "C", "D", "E"}}
{{"A", "BD", "C"}, {"A", "BD", "CF"}, {"B", "CE", "D"}, {"A", "CE", "F", "D"}, {"BE", "C", "D", "A"}}
{{"A", "BD", "C"}, {"AC", "BE", "D"}, {"B", "C", "DE"}, {"A", "BC", "F", "D"}, {"AB", "E", "F", "C"}}
{{"A", "BD", "C"}, {"AD", "B", "CF"}, {"C", "DF", "E"}, {"A", "BC", "D", "E"}, {"A", "BF", "E", "C"}}
{{"A", "BD", "CE"}, {"A", "BDF", "C"}, {"AC", "B", "F"}, {"B", "D", "E", "F"}, {"CF", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"A", "BE", "C"}, {"AEF", "B", "C"}, {"A", "BF", "D", "C"}, {"B", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"A", "C", "DF"}, {"AC", "B", "E"}, {"B", "CD", "F", "E"}, {"CD", "E", "F", "A"}}
{{"A", "BD", "CE"}, {"A", "DE", "F"}, {"AEF", "B", "C"}, {"A", "D", "E", "F"}, {"B", "CF", "D", "A"}}
{{"A", "BD", "CE"}, {"B", "C", "DE"}, {"B", "DE", "F"}, {"A", "CD", "F", "B"}, {"AB", "C", "E", "F"}}
{{"A", "BD", "CE"}, {"B", "D", "EF"}, {"C", "DF", "E"}, {"A", "B", "CF", "D"}, {"A", "CF", "D", "E"}}
{{"A", "BD", "CF"}, {"A", "BEF", "C"}, {"B", "D", "EF"}, {"A", "BC", "F", "D"}, {"B", "C", "E", "A"}}
{{"A", "BD", "CF"}, {"A", "DE", "F"}, {"ADF", "B", "C"}, {"B", "CD", "E", "F"}, {"D", "E", "F", "A"}}
{{"A", "BD", "CF"}, {"A", "DE", "F"}, {"ADF", "B", "C"}, {"BD", "C", "E", "F"}, {"D", "E", "F", "A"}}
{{"A", "BD", "CF"}, {"ABE", "C", "D"}, {"B", "CD", "E"}, {"A", "B", "F", "E"}, {"A", "CE", "F", "D"}}
{{"A", "BD", "CF"}, {"AD", "B", "E"}, {"BE", "C", "F"}, {"A", "BC", "D", "E"}, {"AC", "D", "E", "F"}}
{{"A", "BD", "CF"}, {"AD", "B", "E"}, {"BE", "C", "F"}, {"A", "BD", "C", "E"}, {"AC", "D", "E", "F"}}
{{"A", "BD", "EF"}, {"AD", "B", "F"}, {"C", "DF", "E"}, {"A", "BD", "C", "E"}, {"AE", "B", "C", "F"}}
{{"A", "BD", "F"}, {"AB", "CE", "D"}, {"AEF", "B", "C"}, {"A", "D", "E", "F"}, {"AB", "C", "E", "D"}}
{{"A", "BD", "F"}, {"AD", "B", "CE"}, {"AF", "BE", "C"}, {"B", "C", "D", "F"}, {"D", "E", "F", "BC"}}
{{"A", "BD", "F"}, {"AD", "B", "E"}, {"AF", "BE", "C"}, {"A", "BC", "D", "E"}, {"AC", "B", "D", "F"}}
{{"A", "BDE", "C"}, {"A", "DE", "F"}, {"AC", "B", "DF"}, {"A", "B", "CE", "F"}, {"B", "D", "E", "A"}}
{{"A", "BDE", "C"}, {"AC", "B", "EF"}, {"B", "CE", "D"}, {"A", "C", "E", "D"}, {"A", "CF", "D", "B"}}
{{"A", "BDE", "F"}, {"AD", "B", "CE"}, {"BE", "C", "D"}, {"A", "B", "CE", "F"}, {"A", "C", "F", "D"}}
{{"A", "BE", "CD"}, {"A", "CF", "E"}, {"AE", "B", "C"}, {"AF", "B", "C", "E"}, {"B", "CF", "D", "A"}}
{{"A", "BE", "CD"}, {"AC", "B", "DF"}, {"C", "D", "EF"}, {"A", "E", "F", "D"}, {"B", "D", "F", "AC"}}
{{"A", "BE", "CD"}, {"ACF", "B", "D"}, {"C", "D", "EF"}, {"A", "B", "F", "D"}, {"A", "CF", "E", "D"}}
{{"A", "BE", "CD"}, {"B", "C", "DF"}, {"B", "DF", "E"}, {"A", "CF", "D", "B"}, {"AB", "C", "F", "E"}}
{{"A", "BE", "CF"}, {"B", "C", "DE"}, {"BD", "C", "F"}, {"AB", "D", "E", "C"}, {"AC", "B", "D", "F"}}
{{"A", "BE", "CF"}, {"B", "C", "EF"}, {"B", "CD", "E"}, {"A", "CF", "D", "B"}, {"AB", "C", "D", "E"}}
{{"A", "BE", "DF"}, {"A", "BF", "E"}, {"B", "C", "DE"}, {"AB", "C", "F", "E"}, {"BC", "D", "E", "A"}}
{{"A", "BE", "DF"}, {"AD", "C", "F"}, {"B", "DF", "E"}, {"AB", "C", "E", "F"}, {"AC", "B", "D", "E"}}
{{"A", "BE", "F"}, {"AE", "B", "CF"}, {"B", "C", "DE"}, {"A", "CE", "D", "F"}, {"CE", "D", "F", "B"}}
{{"A", "BEF", "C"}, {"AC", "B", "E"}, {"AD", "B", "CE"}, {"A", "CF", "D", "B"}, {"B", "D", "F", "E"}}
{{"A", "BEF", "C"}, {"AD", "BC", "E"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"B", "D", "F", "E"}}
{{"A", "BF", "CD"}, {"AD", "B", "CE"}, {"B", "C", "DE"}, {"A", "D", "E", "B"}, {"C", "E", "F", "AB"}}
{{"A", "BF", "CD"}, {"AE", "B", "D"}, {"C", "D", "EF"}, {"A", "BC", "E", "D"}, {"AC", "B", "F", "D"}}
{{"A", "BF", "CD"}, {"B", "CF", "DE"}, {"C", "D", "EF"}, {"A", "D", "F", "BC"}, {"A", "E", "F", "D"}}
{{"A", "BF", "CD"}, {"B", "DF", "E"}, {"C", "D", "EF"}, {"A", "B", "CF", "E"}, {"A", "BC", "E", "D"}}
{{"A", "BF", "CE"}, {"AE", "C", "D"}, {"AEF", "B", "D"}, {"A", "B", "CE", "D"}, {"B", "C", "F", "D"}}
{{"A", "BF", "DE"}, {"A", "CD", "E"}, {"B", "CE", "F"}, {"A", "BD", "F", "E"}, {"AB", "C", "D", "F"}}
{{"A", "BF", "DE"}, {"ACE", "B", "D"}, {"BD", "C", "E"}, {"A", "BC", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "BF", "DE"}, {"AE", "C", "D"}, {"B", "CD", "F"}, {"A", "BC", "D", "F"}, {"A", "BC", "E", "D"}}
{{"A", "BF", "E"}, {"AD", "B", "CE"}, {"BD", "C", "F"}, {"A", "BD", "F", "E"}, {"BE", "C", "D", "F"}}
{{"A", "C", "DE"}, {"AB", "C", "EF"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"AB", "D", "E", "C"}}
{{"A", "C", "DE"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"AB", "E", "F", "D"}}
{{"A", "C", "DE"}, {"AB", "D", "EF"}, {"B", "C", "DEF"}, {"A", "BD", "F", "C"}, {"A", "C", "E", "D"}}
{{"A", "C", "DE"}, {"AC", "B", "EF"}, {"B", "C", "DF"}, {"A", "CF", "D", "B"}, {"AB", "D", "E", "C"}}
{{"A", "C", "DF"}, {"ABF", "D", "E"}, {"AC", "B", "EF"}, {"A", "B", "F", "D"}, {"A", "BC", "D", "E"}}
{{"A", "C", "DF"}, {"AC", "B", "EF"}, {"AD", "BF", "E"}, {"A", "D", "E", "BC"}, {"B", "C", "D", "E"}}
{{"A", "C", "EF"}, {"AB", "CE", "F"}, {"B", "C", "DE"}, {"A", "BE", "D", "C"}, {"AB", "D", "E", "F"}}
{{"A", "CD", "E"}, {"A", "CD", "F"}, {"AF", "B", "CE"}, {"A", "BD", "C", "E"}, {"AB", "D", "E", "F"}}
{{"A", "CD", "E"}, {"A", "CE", "F"}, {"AF", "B", "CD"}, {"A", "BC", "D", "E"}, {"AB", "C", "E", "F"}}
{{"A", "CD", "E"}, {"AD", "B", "C"}, {"AE", "B", "CF"}, {"A", "CD", "F", "B"}, {"AD", "B", "C", "E"}}
{{"A", "CD", "F"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "BC", "D", "F"}, {"AC", "B", "E", "D"}}
{{"A", "CDE", "F"}, {"AE", "BF", "C"}, {"B", "C", "DE"}, {"A", "C", "D", "F"}, {"BE", "D", "F", "C"}}
{{"A", "CE", "DF"}, {"AB", "D", "E"}, {"B", "C", "DE"}, {"A", "BD", "F", "E"}, {"A", "C", "EF", "D"}}
{{"A", "CE", "DF"}, {"ABC", "D", "E"}, {"B", "C", "DE"}, {"A", "B", "E", "D"}, {"AC", "B", "F", "E"}}
{{"A", "CE", "DF"}, {"AD", "B", "F"}, {"C", "DF", "E"}, {"A", "BC", "D", "E"}, {"AC", "B", "E", "F"}}
{{"A", "CE", "F"}, {"AE", "B", "CD"}, {"BF", "C", "E"}, {"A", "BC", "D", "F"}, {"BC", "D", "F", "E"}}
{{"A", "CE", "F"}, {"AF", "B", "CD"}, {"C", "DF", "E"}, {"A", "BC", "D", "E"}, {"B", "CD", "E", "F"}}
{{"A", "CF", "DE"}, {"AE", "D", "F"}, {"B", "C", "EF"}, {"A", "B", "EF", "D"}, {"AC", "B", "D", "F"}}
{{"A", "CF", "E"}, {"B", "C", "EF"}, {"B", "CE", "DF"}, {"A", "CD", "E", "B"}, {"A", "CD", "F", "E"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"ADE", "B", "C"}, {"A", "C", "E", "D"}, {"AC", "B", "F", "D"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"AEF", "B", "C"}, {"A", "BE", "C", "D"}, {"B", "E", "F", "D"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"B", "C", "DE"}, {"A", "BF", "C", "D"}, {"AC", "B", "F", "D"}}
{{"A", "D", "EF"}, {"AB", "CE", "D"}, {"B", "C", "DE"}, {"A", "BF", "C", "D"}, {"AE", "B", "F", "D"}}
{{"A", "D", "EF"}, {"AB", "CF", "D"}, {"B", "C", "DEF"}, {"A", "B", "C", "D"}, {"A", "BF", "E", "D"}}
{{"A", "D", "EF"}, {"AD", "B", "CE"}, {"AEF", "B", "C"}, {"A", "B", "E", "D"}, {"A", "C", "DF", "B"}}
{{"A", "D", "EF"}, {"AD", "B", "CE"}, {"AEF", "B", "C"}, {"A", "CE", "D", "B"}, {"A", "E", "F", "D"}}
{{"A", "D", "EF"}, {"AD", "BC", "E"}, {"B", "C", "DF"}, {"A", "B", "CE", "D"}, {"A", "BC", "F", "E"}}
{{"A", "D", "EF"}, {"AD", "BC", "F"}, {"B", "C", "DE"}, {"A", "BC", "E", "D"}, {"B", "CE", "D", "F"}}
{{"A", "DE", "F"}, {"AD", "B", "C"}, {"AE", "BC", "D"}, {"A", "BD", "C", "F"}, {"B", "CE", "F", "D"}}
{{"A", "DE", "F"}, {"AD", "B", "C"}, {"AF", "B", "CE"}, {"A", "CD", "E", "B"}, {"AB", "D", "E", "F"}}
{{"A", "DE", "F"}, {"AD", "B", "E"}, {"AF", "BE", "C"}, {"A", "BC", "D", "E"}, {"AC", "B", "D", "F"}}
{{"A", "DE", "F"}, {"AE", "B", "CD"}, {"AF", "C", "D"}, {"AC", "B", "E", "F"}, {"BC", "E", "F", "D"}}
{{"A", "DE", "F"}, {"AE", "C", "D"}, {"AF", "B", "CD"}, {"A", "B", "CE", "D"}, {"AB", "C", "E", "F"}}
{{"A", "DE", "F"}, {"AF", "B", "CD"}, {"B", "C", "DE"}, {"AC", "B", "D", "F"}, {"AC", "D", "E", "B"}}
{{"A", "DE", "F"}, {"B", "C", "EF"}, {"BE", "CF", "D"}, {"A", "B", "CD", "F"}, {"A", "B", "CF", "D"}}
{{"A", "DE", "F"}, {"B", "CD", "EF"}, {"C", "DF", "E"}, {"A", "B", "CE", "F"}, {"A", "BD", "C", "E"}}
{{"A", "DF", "E"}, {"AB", "C", "DF"}, {"B", "CD", "E"}, {"A", "BD", "C", "E"}, {"AC", "B", "F", "E"}}
{{"A", "DF", "E"}, {"AB", "CE", "D"}, {"B", "C", "DE"}, {"A", "BC", "F", "E"}, {"AF", "B", "C", "D"}}
{{"A", "DF", "E"}, {"AE", "B", "CD"}, {"B", "C", "DE"}, {"A", "CE", "D", "B"}, {"AB", "C", "F", "E"}}
{{"A", "DF", "E"}, {"AE", "BC", "D"}, {"B", "C", "EF"}, {"A", "BC", "F", "D"}, {"AC", "B", "D", "E"}}
{{"A", "DF", "E"}, {"AE", "BD", "C"}, {"B", "C", "DE"}, {"AC", "B", "F", "E"}, {"AF", "D", "E", "C"}}
{{"A", "DF", "E"}, {"AE", "BD", "C"}, {"B", "D", "EF"}, {"A", "BC", "F", "D"}, {"AC", "B", "F", "E"}}
{{"A", "B", "CE"}, {"A", "BC", "DE"}, {"AC", "B", "EF"}, {"AF", "C", "D", "B"}, {"C", "D", "E", "A"}}
{{"A", "B", "CE"}, {"AC", "BD", "E"}, {"AC", "BE", "D"}, {"A", "BC", "F", "D"}, {"C", "D", "F", "E"}}
{{"A", "B", "CF"}, {"AD", "BF", "C"}, {"BC", "DF", "E"}, {"A", "BE", "D", "C"}, {"C", "D", "F", "E"}}
{{"A", "B", "EF"}, {"A", "BC", "DE"}, {"AF", "BD", "C"}, {"A", "E", "F", "C"}, {"BF", "D", "E", "A"}}
{{"A", "BC", "D"}, {"A", "BC", "DF"}, {"AD", "CF", "E"}, {"AC", "B", "F", "E"}, {"B", "C", "E", "D"}}
{{"A", "BC", "DE"}, {"A", "BC", "DF"}, {"B", "C", "EF"}, {"A", "E", "F", "C"}, {"C", "D", "EF", "A"}}
{{"A", "BC", "DE"}, {"A", "C", "DF"}, {"AC", "B", "EF"}, {"AE", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "BC", "DE"}, {"A", "CF", "E"}, {"AE", "B", "DF"}, {"AB", "C", "F", "E"}, {"B", "C", "D", "A"}}
{{"A", "BC", "DE"}, {"AC", "BF", "D"}, {"AE", "B", "D"}, {"A", "C", "F", "D"}, {"AF", "B", "E", "D"}}
{{"A", "BC", "DF"}, {"AB", "CE", "D"}, {"B", "C", "EF"}, {"A", "BE", "F", "C"}, {"B", "C", "E", "D"}}
{{"A", "BC", "EF"}, {"AB", "C", "DE"}, {"B", "C", "DF"}, {"A", "BD", "F", "C"}, {"A", "D", "E", "C"}}
{{"A", "BC", "EF"}, {"AB", "C", "DF"}, {"B", "C", "DE"}, {"A", "D", "F", "C"}, {"AD", "B", "E", "C"}}
{{"A", "BC", "EF"}, {"AC", "B", "D"}, {"AE", "CF", "D"}, {"A", "BE", "C", "D"}, {"B", "E", "F", "D"}}
{{"A", "BC", "EF"}, {"AD", "BE", "C"}, {"B", "C", "DE"}, {"A", "B", "EF", "C"}, {"A", "D", "F", "C"}}
{{"A", "BC", "EF"}, {"AD", "BE", "C"}, {"B", "C", "DE"}, {"A", "BE", "F", "C"}, {"D", "E", "F", "C"}}
{{"A", "BD", "E"}, {"AC", "B", "DF"}, {"AC", "BE", "D"}, {"A", "D", "F", "E"}, {"AF", "C", "E", "D"}}
{{"A", "BD", "EF"}, {"AC", "BF", "D"}, {"B", "CE", "D"}, {"A", "C", "E", "D"}, {"BE", "C", "F", "D"}}
{{"A", "BDE", "C"}, {"AD", "C", "EF"}, {"AE", "B", "DF"}, {"A", "B", "D", "C"}, {"A", "E", "F", "C"}}
{{"A", "BE", "CD"}, {"AC", "D", "EF"}, {"ADF", "B", "E"}, {"A", "C", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "BE", "CD"}, {"AD", "BF", "C"}, {"ADF", "B", "E"}, {"A", "C", "F", "E"}, {"A", "D", "F", "C"}}
{{"A", "BE", "CD"}, {"AD", "BF", "C"}, {"B", "CF", "E"}, {"A", "BF", "C", "E"}, {"A", "D", "F", "C"}}
{{"A", "BE", "CD"}, {"AD", "BF", "C"}, {"B", "DF", "E"}, {"A", "B", "D", "C"}, {"A", "BF", "D", "E"}}
{{"A", "BE", "DF"}, {"A", "CE", "F"}, {"AF", "B", "CD"}, {"A", "C", "D", "B"}, {"AB", "C", "E", "F"}}
{{"A", "BF", "CD"}, {"AC", "BE", "D"}, {"B", "CE", "F"}, {"A", "C", "E", "D"}, {"AB", "D", "E", "F"}}
{{"A", "BF", "CE"}, {"AC", "B", "D"}, {"AC", "D", "EF"}, {"A", "E", "F", "D"}, {"AF", "B", "C", "D"}}
{{"A", "C", "EF"}, {"AB", "C", "DE"}, {"AC", "B", "DF"}, {"A", "BD", "F", "C"}, {"B", "D", "E", "C"}}
{{"A", "CD", "F"}, {"AC", "BF", "E"}, {"AF", "B", "DE"}, {"B", "C", "D", "E"}, {"BE", "C", "D", "F"}}
{{"A", "CD", "F"}, {"AD", "BF", "C"}, {"B", "CE", "DF"}, {"A", "B", "E", "C"}, {"A", "BC", "E", "F"}}
{{"A", "CD", "F"}, {"AE", "BF", "C"}, {"B", "CF", "DE"}, {"A", "B", "E", "C"}, {"A", "CE", "D", "F"}}
{{"A", "CF", "DE"}, {"AB", "C", "DF"}, {"B", "C", "EF"}, {"A", "B", "DE", "C"}, {"A", "B", "E", "C"}}
{{"A", "CF", "DE"}, {"AC", "B", "D"}, {"AD", "BF", "E"}, {"AF", "B", "C", "D"}, {"C", "D", "F", "E"}}
{{"A", "CF", "DE"}, {"AE", "BF", "D"}, {"B", "CE", "D"}, {"A", "B", "F", "D"}, {"BE", "C", "F", "D"}}
{{"A", "CF", "E"}, {"AB", "C", "DE"}, {"AC", "B", "DF"}, {"A", "BD", "F", "E"}, {"B", "D", "E", "C"}}
{{"A", "CF", "E"}, {"AC", "BE", "D"}, {"AE", "B", "DF"}, {"A", "C", "E", "D"}, {"AB", "C", "F", "E"}}
{{"A", "DE", "F"}, {"AE", "B", "CF"}, {"BF", "C", "DE"}, {"A", "BE", "D", "F"}, {"A", "E", "F", "C"}}
{{"A", "DF", "E"}, {"AD", "BE", "C"}, {"AE", "B", "CF"}, {"A", "BF", "D", "C"}, {"C", "D", "F", "E"}}
{{"A", "BE", "CF"}, {"AB", "C", "DE"}, {"AC", "B", "DF"}, {"A", "D", "E", "C"}, {"A", "D", "F", "B"}}
{{"A", "B", "F"}, {"A", "BE", "DF"}, {"AC", "B", "DE"}, {"A", "BC", "E", "F"}, {"AC", "D", "F", "B"}}
{{"A", "BD", "CE"}, {"AD", "BE", "F"}, {"B", "C", "E"}, {"A", "BD", "F", "E"}, {"AD", "B", "C", "F"}}
{{"A", "BE", "CF"}, {"A", "C", "F"}, {"AC", "B", "DF"}, {"A", "BC", "E", "F"}, {"B", "CF", "D", "A"}}
{{"A", "BF", "DE"}, {"AD", "B", "CE"}, {"B", "C", "F"}, {"A", "CF", "E", "B"}, {"AB", "C", "D", "F"}}
{{"A", "B", "C"}, {"A", "BD", "CF"}, {"AE", "BF", "C"}, {"A", "BEF", "D", "C"}, {"B", "E", "F", "A"}}
{{"A", "B", "C"}, {"A", "BE", "CF"}, {"AD", "BC", "E"}, {"A", "BCD", "F", "E"}, {"A", "D", "F", "B"}}
{{"A", "B", "CF"}, {"AB", "CD", "E"}, {"B", "D", "EF"}, {"A", "C", "F", "E"}, {"AE", "CF", "D", "B"}}
{{"A", "BC", "DE"}, {"A", "BF", "E"}, {"B", "C", "EF"}, {"A", "B", "C", "E"}, {"B", "CD", "EF", "A"}}
{{"A", "BC", "DF"}, {"B", "C", "DE"}, {"B", "CF", "E"}, {"A", "B", "F", "E"}, {"AF", "CD", "E", "B"}}
{{"A", "BD", "C"}, {"A", "BF", "CE"}, {"A", "DE", "F"}, {"A", "C", "D", "F"}, {"BC", "D", "EF", "A"}}
{{"A", "BE", "CD"}, {"AB", "C", "F"}, {"B", "CF", "E"}, {"A", "D", "F", "E"}, {"AC", "B", "DE", "F"}}
{{"AC", "BD", "F"}, {"AF", "BD", "CE"}, {"B", "C", "E"}, {"AC", "B", "F", "E"}, {"B", "C", "D", "F"}}
{{"A", "BCE", "D"}, {"AF", "C", "D"}, {"B", "CDF", "E"}, {"A", "B", "CE", "D"}, {"A", "C", "E", "BD"}}
{{"A", "B", "CDE"}, {"A", "BCF", "D"}, {"B", "C", "EF"}, {"A", "CD", "E", "B"}, {"CD", "E", "F", "A"}}
{{"A", "B", "CE"}, {"A", "BF", "CD"}, {"ADF", "B", "C"}, {"AE", "C", "D", "B"}, {"D", "E", "F", "AC"}}
{{"A", "B", "CEF"}, {"A", "BDF", "C"}, {"AD", "B", "CE"}, {"A", "C", "E", "BF"}, {"D", "E", "F", "B"}}
{{"A", "BC", "DE"}, {"A", "BCD", "F"}, {"B", "C", "EF"}, {"A", "CD", "E", "F"}, {"B", "D", "F", "AC"}}
{{"A", "BC", "DE"}, {"A", "BCF", "D"}, {"ADF", "B", "C"}, {"A", "B", "E", "D"}, {"B", "E", "F", "AC"}}
{{"A", "BCD", "F"}, {"ADE", "B", "F"}, {"BEF", "C", "D"}, {"A", "B", "E", "F"}, {"A", "C", "DE", "F"}}
{{"A", "BCE", "D"}, {"ACD", "B", "F"}, {"AE", "B", "C"}, {"A", "B", "CD", "F"}, {"A", "DF", "E", "B"}}
{{"A", "BDF", "C"}, {"A", "CDF", "E"}, {"B", "CF", "D"}, {"A", "BC", "F", "E"}, {"B", "C", "DE", "A"}}
{{"A", "BE", "D"}, {"ADE", "B", "C"}, {"AE", "CD", "F"}, {"A", "B", "CD", "F"}, {"A", "B", "F", "CD"}}
{{"A", "C", "EF"}, {"AB", "C", "DE"}, {"B", "CEF", "D"}, {"A", "B", "D", "EF"}, {"A", "BE", "F", "C"}}
{{"A", "D", "EF"}, {"ACD", "B", "E"}, {"ADF", "B", "C"}, {"A", "B", "CD", "E"}, {"A", "CD", "F", "B"}}
{{"A", "B", "CD"}, {"A", "BC", "DE"}, {"AF", "BC", "D"}, {"AE", "B", "F", "D"}, {"B", "C", "E", "AF"}}
{{"A", "B", "CDF"}, {"A", "B", "DEF"}, {"AC", "BE", "D"}, {"A", "CF", "D", "B"}, {"C", "E", "F", "D"}}
{{"A", "B", "CEF"}, {"AE", "B", "CD"}, {"C", "D", "EF"}, {"A", "BC", "F", "D"}, {"A", "CD", "F", "B"}}
{{"A", "B", "CF"}, {"A", "BDE", "C"}, {"A", "BE", "CF"}, {"A", "BD", "E", "C"}, {"BF", "C", "D", "A"}}
{{"A", "B", "CF"}, {"A", "BE", "CD"}, {"AC", "B", "DF"}, {"A", "CE", "D", "B"}, {"C", "E", "F", "AB"}}
{{"A", "B", "DF"}, {"AB", "C", "DE"}, {"AD", "B", "CF"}, {"A", "E", "F", "BC"}, {"CE", "D", "F", "B"}}
{{"A", "B", "EF"}, {"A", "BD", "CE"}, {"ABF", "C", "E"}, {"A", "CF", "D", "E"}, {"B", "CF", "D", "A"}}
{{"A", "B", "EF"}, {"AB", "C", "DF"}, {"AD", "C", "EF"}, {"A", "BE", "F", "C"}, {"B", "D", "E", "AC"}}
{{"A", "B", "EF"}, {"AB", "C", "DF"}, {"BC", "DF", "E"}, {"A", "BC", "D", "E"}, {"A", "D", "E", "BC"}}
{{"A", "B", "EF"}, {"ACE", "B", "F"}, {"AD", "BF", "C"}, {"A", "CE", "D", "B"}, {"BE", "C", "D", "F"}}
{{"A", "BC", "DE"}, {"A", "BCF", "E"}, {"AEF", "B", "C"}, {"A", "C", "D", "E"}, {"B", "CF", "D", "A"}}
{{"A", "BC", "DE"}, {"A", "BD", "EF"}, {"B", "C", "EF"}, {"A", "BD", "E", "C"}, {"C", "D", "F", "AB"}}
{{"A", "BC", "DF"}, {"A", "BD", "CE"}, {"B", "C", "DE"}, {"A", "BF", "D", "C"}, {"C", "E", "F", "AB"}}
{{"A", "BC", "E"}, {"A", "BD", "CE"}, {"ADF", "B", "C"}, {"A", "BF", "D", "E"}, {"AF", "B", "E", "C"}}
{{"A", "BC", "EF"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "D", "F", "BC"}, {"AB", "C", "E", "D"}}
{{"A", "BC", "EF"}, {"B", "C", "DE"}, {"BCE", "D", "F"}, {"A", "B", "EF", "D"}, {"AC", "B", "D", "F"}}
{{"A", "BCE", "D"}, {"AD", "B", "CF"}, {"B", "C", "DE"}, {"A", "CF", "E", "B"}, {"AC", "B", "F", "D"}}
{{"A", "BCE", "F"}, {"AB", "CE", "D"}, {"B", "C", "DF"}, {"A", "BC", "D", "F"}, {"AB", "C", "E", "D"}}
{{"A", "BCF", "D"}, {"A", "CD", "E"}, {"AE", "B", "CF"}, {"A", "BE", "C", "D"}, {"AB", "D", "F", "E"}}
{{"A", "BCF", "E"}, {"AB", "C", "DE"}, {"ACF", "B", "D"}, {"A", "B", "C", "D"}, {"A", "BF", "C", "E"}}
{{"A", "BCF", "E"}, {"AD", "B", "CF"}, {"B", "C", "DE"}, {"A", "BF", "C", "E"}, {"A", "CD", "E", "B"}}
{{"A", "BCF", "E"}, {"AE", "B", "CD"}, {"B", "C", "EF"}, {"AC", "B", "D", "E"}, {"AC", "D", "F", "B"}}
{{"A", "BD", "CE"}, {"ACF", "B", "E"}, {"AD", "B", "C"}, {"A", "B", "CF", "E"}, {"A", "CD", "F", "B"}}
{{"A", "BD", "CE"}, {"AD", "BF", "C"}, {"AE", "B", "F"}, {"A", "B", "E", "CF"}, {"AE", "C", "D", "F"}}
{{"A", "BD", "E"}, {"AD", "B", "CF"}, {"AE", "BF", "C"}, {"AD", "B", "C", "E"}, {"D", "E", "F", "BC"}}
{{"A", "BD", "F"}, {"AD", "B", "CE"}, {"BDE", "C", "F"}, {"A", "BC", "E", "F"}, {"AD", "B", "C", "F"}}
{{"A", "BDE", "C"}, {"A", "CD", "F"}, {"AF", "B", "DE"}, {"A", "BE", "D", "C"}, {"AB", "C", "E", "F"}}
{{"A", "BDE", "C"}, {"AC", "B", "DF"}, {"AD", "B", "E"}, {"A", "BC", "F", "E"}, {"A", "CF", "E", "B"}}
{{"A", "BDE", "C"}, {"AD", "B", "C"}, {"AF", "BC", "D"}, {"A", "BF", "E", "C"}, {"B", "CF", "E", "D"}}
{{"A", "BDE", "F"}, {"AB", "CE", "D"}, {"AEF", "B", "C"}, {"A", "D", "E", "F"}, {"AB", "C", "E", "D"}}
{{"A", "BDF", "E"}, {"AB", "C", "DF"}, {"AD", "B", "C"}, {"A", "BC", "D", "E"}, {"AF", "B", "E", "C"}}
{{"A", "BE", "CD"}, {"ACE", "D", "F"}, {"B", "C", "DEF"}, {"A", "B", "CE", "D"}, {"A", "D", "E", "F"}}
{{"A", "BE", "CD"}, {"ADE", "B", "C"}, {"AE", "D", "F"}, {"A", "CE", "D", "F"}, {"B", "CE", "F", "D"}}
{{"A", "BE", "CF"}, {"AB", "C", "DE"}, {"AD", "B", "C"}, {"A", "D", "F", "BC"}, {"AF", "B", "E", "C"}}
{{"A", "BE", "DF"}, {"A", "CE", "DF"}, {"B", "C", "EF"}, {"B", "CE", "D", "A"}, {"C", "D", "E", "AB"}}
{{"A", "BF", "CE"}, {"AD", "E", "F"}, {"ADE", "B", "C"}, {"AC", "B", "F", "E"}, {"AC", "D", "E", "F"}}
{{"A", "BF", "E"}, {"AD", "B", "CF"}, {"AE", "BD", "C"}, {"A", "B", "E", "CF"}, {"BF", "C", "D", "E"}}
{{"A", "C", "DF"}, {"AC", "B", "DE"}, {"AE", "BC", "F"}, {"A", "D", "E", "BC"}, {"B", "CD", "E", "F"}}
{{"A", "C", "DF"}, {"AC", "B", "EF"}, {"BC", "DF", "E"}, {"A", "BC", "D", "E"}, {"A", "D", "E", "BC"}}
{{"A", "C", "EF"}, {"AC", "B", "DF"}, {"ACD", "B", "E"}, {"A", "CD", "E", "B"}, {"B", "CD", "F", "E"}}
{{"A", "CD", "E"}, {"ABE", "C", "D"}, {"AD", "B", "CF"}, {"A", "BC", "F", "E"}, {"B", "CE", "F", "D"}}
{{"A", "CD", "EF"}, {"ACD", "B", "F"}, {"B", "C", "DE"}, {"AC", "B", "E", "F"}, {"AC", "D", "F", "B"}}
{{"A", "D", "EF"}, {"AB", "C", "DF"}, {"AD", "B", "CE"}, {"A", "E", "F", "BC"}, {"AF", "B", "E", "D"}}
{{"A", "D", "EF"}, {"AB", "CF", "E"}, {"B", "C", "DEF"}, {"A", "BF", "E", "D"}, {"AD", "B", "C", "E"}}
{{"A", "D", "EF"}, {"AD", "B", "CF"}, {"AEF", "B", "C"}, {"A", "CF", "E", "B"}, {"AC", "B", "F", "D"}}
{{"A", "B", "CD"}, {"AB", "C", "DF"}, {"AB", "CE", "F"}, {"A", "BE", "F", "C"}, {"AB", "D", "E", "F"}}
{{"A", "B", "CE"}, {"AB", "C", "DE"}, {"AB", "CF", "E"}, {"A", "BF", "D", "C"}, {"AB", "D", "F", "E"}}
{{"A", "B", "CF"}, {"AD", "B", "EF"}, {"AE", "C", "DF"}, {"A", "BD", "E", "C"}, {"AF", "C", "D", "B"}}
{{"A", "B", "DF"}, {"A", "BF", "CD"}, {"AB", "CF", "E"}, {"A", "BD", "F", "E"}, {"BE", "C", "D", "A"}}
{{"A", "B", "EF"}, {"A", "BC", "DE"}, {"A", "BD", "CE"}, {"BC", "D", "F", "A"}, {"BF", "C", "E", "A"}}
{{"A", "B", "EF"}, {"AB", "CE", "F"}, {"AC", "BE", "D"}, {"A", "BF", "E", "D"}, {"AB", "C", "D", "F"}}
{{"A", "BC", "DE"}, {"A", "BF", "DE"}, {"B", "CE", "F"}, {"AB", "C", "D", "F"}, {"BF", "C", "D", "A"}}
{{"A", "BC", "DE"}, {"A", "CF", "E"}, {"AE", "B", "DF"}, {"AB", "C", "F", "E"}, {"BE", "C", "D", "A"}}
{{"A", "BC", "DE"}, {"AD", "BE", "C"}, {"B", "C", "DF"}, {"A", "BF", "D", "C"}, {"AB", "E", "F", "C"}}
{{"A", "BC", "DF"}, {"AC", "BD", "E"}, {"B", "C", "EF"}, {"AB", "C", "D", "E"}, {"AB", "E", "F", "C"}}
{{"A", "BC", "DF"}, {"AC", "BE", "D"}, {"B", "CF", "E"}, {"A", "BD", "F", "E"}, {"BF", "C", "E", "D"}}
{{"A", "BC", "DF"}, {"AC", "BE", "D"}, {"B", "CF", "E"}, {"A", "CE", "F", "D"}, {"AB", "C", "D", "E"}}
{{"A", "BC", "EF"}, {"AC", "BF", "D"}, {"B", "C", "DE"}, {"A", "B", "EF", "C"}, {"A", "CE", "F", "D"}}
{{"A", "BD", "CE"}, {"B", "D", "EF"}, {"BE", "C", "DF"}, {"A", "BC", "E", "D"}, {"AB", "D", "F", "C"}}
{{"A", "BD", "EF"}, {"AB", "C", "DE"}, {"B", "CF", "D"}, {"A", "BE", "F", "D"}, {"A", "BF", "E", "C"}}
{{"A", "BD", "EF"}, {"AB", "C", "DE"}, {"B", "CF", "D"}, {"A", "BF", "E", "C"}, {"AB", "C", "E", "D"}}
{{"A", "BE", "CD"}, {"A", "CF", "E"}, {"AE", "B", "DF"}, {"AB", "C", "F", "E"}, {"BF", "C", "D", "A"}}
{{"A", "BE", "DF"}, {"A", "BF", "DE"}, {"B", "CD", "E"}, {"BD", "C", "F", "E"}, {"BF", "C", "E", "A"}}
{{"A", "BF", "CD"}, {"A", "D", "EF"}, {"AE", "B", "CF"}, {"A", "BE", "F", "D"}, {"BE", "C", "D", "A"}}
{{"A", "C", "DF"}, {"AB", "CD", "E"}, {"AD", "B", "EF"}, {"A", "BD", "E", "C"}, {"B", "CD", "F", "E"}}
{{"A", "CE", "D"}, {"AB", "C", "DE"}, {"AC", "B", "EF"}, {"A", "B", "EF", "D"}, {"A", "BF", "D", "C"}}
{{"A", "BC", "DF"}, {"AB", "CD", "E"}, {"AC", "B", "DE"}, {"AD", "C", "F", "E"}, {"D", "E", "F", "B"}}
{{"A", "BD", "CE"}, {"A", "BD", "CF"}, {"AC", "B", "EF"}, {"A", "E", "F", "B"}, {"B", "C", "EF", "A"}}
{{"A", "BE", "CF"}, {"AB", "C", "DE"}, {"AC", "B", "DF"}, {"AE", "D", "F", "B"}, {"B", "D", "E", "C"}}
{{"A", "B", "CD"}, {"A", "BF", "DE"}, {"ABC", "D", "E"}, {"A", "BCE", "F", "D"}, {"A", "C", "F", "E"}}
{{"A", "B", "CE"}, {"A", "B", "CF"}, {"A", "BD", "EF"}, {"A", "CDE", "F", "B"}, {"BC", "D", "E", "A"}}
{{"A", "B", "CE"}, {"A", "B", "CF"}, {"AD", "B", "EF"}, {"A", "CDE", "F", "B"}, {"AC", "D", "E", "B"}}
{{"A", "B", "CE"}, {"A", "B", "DE"}, {"AD", "B", "EF"}, {"A", "CDE", "F", "B"}, {"AC", "D", "E", "B"}}
{{"A", "B", "CE"}, {"A", "B", "EF"}, {"A", "BD", "CF"}, {"A", "CDE", "F", "B"}, {"BC", "D", "E", "A"}}
{{"A", "B", "CE"}, {"A", "B", "EF"}, {"A", "BD", "EF"}, {"A", "CDE", "F", "B"}, {"BC", "D", "E", "A"}}
{{"A", "B", "CE"}, {"A", "D", "EF"}, {"AD", "B", "CF"}, {"A", "BCF", "E", "D"}, {"AC", "D", "E", "B"}}
{{"A", "BD", "CF"}, {"BE", "C", "DF"}, {"BF", "D", "E"}, {"A", "BF", "E", "CD"}, {"A", "D", "F", "E"}}
{{"A", "BE", "CF"}, {"A", "C", "EF"}, {"AD", "BC", "E"}, {"A", "D", "F", "E"}, {"A", "DE", "F", "BC"}}
{{"A", "BE", "D"}, {"ABCF", "D", "E"}, {"AD", "B", "CE"}, {"A", "D", "F", "E"}, {"AB", "C", "F", "D"}}
{{"A", "CF", "D"}, {"AC", "DF", "E"}, {"AD", "B", "C"}, {"ABF", "C", "D", "E"}, {"BD", "E", "F", "A"}}
{{"A", "BC", "DE"}, {"AD", "B", "E"}, {"AF", "BD", "E"}, {"A", "C", "D", "E"}, {"ACD", "B", "F", "E"}}
{{"A", "DF", "E"}, {"AD", "BF", "E"}, {"AE", "B", "CD"}, {"ADF", "B", "C", "E"}, {"B", "D", "F", "E"}}
{{"A", "BDF", "CE"}, {"B", "CDE", "F"}, {"C", "D", "EF"}, {"B", "C", "E", "F"}, {"BD", "C", "F", "A"}}
{{"A", "B", "DE"}, {"AD", "BCE", "F"}, {"AE", "BD", "C"}, {"A", "CE", "F", "B"}, {"C", "D", "E", "F"}}
{{"A", "B", "EF"}, {"A", "BD", "CE"}, {"AB", "CF", "D"}, {"A", "E", "F", "D"}, {"BF", "CD", "E", "A"}}
{{"A", "BC", "DE"}, {"AE", "BF", "D"}, {"B", "CD", "E"}, {"A", "B", "F", "D"}, {"AC", "B", "DF", "E"}}
{{"A", "BD", "CF"}, {"AD", "B", "C"}, {"AE", "BF", "C"}, {"AB", "D", "EF", "C"}, {"B", "D", "E", "C"}}
{{"A", "BD", "CF"}, {"AD", "B", "C"}, {"AE", "BF", "D"}, {"AF", "BE", "C", "D"}, {"B", "D", "E", "C"}}
{{"A", "BD", "F"}, {"A", "BE", "CD"}, {"AE", "B", "CF"}, {"A", "D", "E", "F"}, {"BF", "CE", "D", "A"}}
{{"A", "BE", "CD"}, {"AB", "C", "EF"}, {"AC", "BD", "F"}, {"AD", "E", "F", "C"}, {"AE", "B", "D", "F"}}
{{"A", "BF", "DE"}, {"AD", "BC", "E"}, {"BD", "C", "EF"}, {"A", "BD", "F", "E"}, {"A", "BF", "E", "C"}}
{{"A", "CF", "DE"}, {"AE", "BF", "D"}, {"B", "CD", "EF"}, {"A", "CE", "F", "D"}, {"A", "CF", "D", "B"}}
{{"A", "B", "CD"}, {"A", "BE", "DF"}, {"AD", "B", "CF"}, {"A", "CDE", "F", "B"}, {"C", "D", "E", "AB"}}
{{"A", "B", "CDEF"}, {"A", "BC", "DE"}, {"AD", "C", "EF"}, {"A", "E", "F", "B"}, {"B", "D", "F", "AC"}}
{{"A", "B", "CDEF"}, {"A", "BD", "CE"}, {"AD", "BF", "C"}, {"A", "E", "F", "B"}, {"D", "E", "F", "AC"}}
{{"A", "B", "CE"}, {"A", "B", "CEF"}, {"A", "BD", "EF"}, {"A", "CDE", "F", "B"}, {"BC", "D", "E", "A"}}
{{"A", "BC", "DE"}, {"A", "BF", "CD"}, {"BE", "C", "D"}, {"A", "B", "CEF", "D"}, {"D", "E", "F", "AC"}}
{{"A", "BD", "CF"}, {"A", "C", "DF"}, {"AE", "BC", "D"}, {"A", "BCE", "F", "D"}, {"A", "E", "F", "BC"}}
{{"A", "BE", "CF"}, {"A", "BF", "CD"}, {"BE", "C", "D"}, {"A", "B", "CEF", "D"}, {"D", "E", "F", "AC"}}
{{"A", "BD", "CE"}, {"AD", "BF", "C"}, {"C", "DF", "E"}, {"ABF", "C", "D", "E"}, {"AE", "B", "F", "C"}}
{{"A", "BD", "CF"}, {"AD", "BE", "C"}, {"B", "DF", "E"}, {"A", "BC", "F", "E"}, {"ABF", "D", "E", "C"}}
{{"A", "BE", "CF"}, {"AD", "BC", "E"}, {"C", "DE", "F"}, {"ABF", "C", "D", "E"}, {"AC", "B", "D", "F"}}
{{"A", "C", "DF"}, {"AC", "BD", "E"}, {"AD", "BF", "C"}, {"ABF", "C", "D", "E"}, {"AE", "B", "F", "C"}}
{{"A", "DF", "E"}, {"AD", "B", "EF"}, {"AE", "B", "CD"}, {"AC", "E", "F", "B"}, {"ACF", "B", "D", "E"}}
{{"A", "DF", "E"}, {"AD", "BF", "C"}, {"AE", "BD", "C"}, {"ABF", "C", "D", "E"}, {"AE", "B", "F", "C"}}
{{"A", "BF", "DE"}, {"AD", "BE", "C"}, {"AE", "CF", "D"}, {"A", "B", "E", "C"}, {"AEF", "B", "C", "D"}}
{{"A", "C", "EF"}, {"AD", "B", "CF"}, {"AD", "BE", "F"}, {"A", "BE", "DF", "C"}, {"B", "CE", "D", "F"}}
{{"A", "B", "D"}, {"AC", "D", "E"}, {"A", "C", "F", "D"}, {"B", "C", "E", "D"}, {"C", "D", "F", "E"}}
{{"A", "B", "D"}, {"AD", "C", "F"}, {"A", "B", "E", "C"}, {"B", "C", "E", "D"}, {"C", "D", "E", "F"}}
{{"A", "B", "D"}, {"AD", "C", "F"}, {"A", "D", "E", "C"}, {"B", "C", "F", "D"}, {"C", "D", "E", "F"}}
{{"A", "B", "D"}, {"BD", "C", "E"}, {"A", "C", "F", "D"}, {"A", "E", "F", "C"}, {"C", "D", "F", "E"}}
{{"A", "B", "D"}, {"BD", "C", "E"}, {"A", "D", "E", "C"}, {"A", "E", "F", "D"}, {"C", "D", "F", "E"}}
{{"A", "B", "D"}, {"BD", "C", "F"}, {"A", "D", "E", "C"}, {"A", "E", "F", "D"}, {"C", "D", "E", "F"}}
{{"A", "B", "E"}, {"A", "BC", "E"}, {"A", "C", "F", "E"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "BC", "F"}, {"A", "C", "D", "F"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "BC", "F"}, {"A", "C", "E", "F"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "C", "DF"}, {"A", "E", "F", "C"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "CD", "F"}, {"A", "C", "E", "F"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "CE", "F"}, {"A", "D", "E", "F"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"AC", "B", "D"}, {"A", "C", "D", "E"}, {"C", "D", "E", "B"}, {"C", "E", "F", "D"}}
{{"A", "B", "E"}, {"AC", "B", "D"}, {"A", "C", "E", "D"}, {"A", "C", "F", "E"}, {"C", "D", "E", "B"}}
{{"A", "B", "E"}, {"AE", "C", "D"}, {"A", "B", "D", "C"}, {"A", "C", "F", "D"}, {"B", "C", "D", "E"}}
{{"A", "B", "E"}, {"BD", "C", "E"}, {"A", "C", "D", "E"}, {"A", "D", "F", "C"}, {"B", "C", "F", "E"}}
{{"A", "B", "E"}, {"BD", "C", "E"}, {"A", "D", "E", "C"}, {"A", "D", "F", "E"}, {"B", "C", "F", "E"}}
{{"A", "B", "E"}, {"BE", "C", "D"}, {"A", "C", "D", "E"}, {"A", "D", "F", "C"}, {"B", "C", "F", "D"}}
{{"A", "B", "E"}, {"BE", "C", "D"}, {"A", "C", "D", "E"}, {"A", "D", "F", "C"}, {"C", "E", "F", "D"}}
{{"A", "B", "E"}, {"BE", "C", "D"}, {"A", "C", "F", "E"}, {"A", "D", "F", "C"}, {"A", "E", "F", "D"}}
{{"A", "BC", "F"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "C", "D", "F"}, {"A", "D", "E", "C"}}
{{"A", "BC", "F"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "C", "E", "F"}, {"A", "D", "E", "C"}}
{{"A", "BD", "E"}, {"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}, {"A", "C", "F", "E"}}
{{"A", "B", "CD"}, {"AB", "E", "F"}, {"B", "C", "D", "E"}, {"C", "D", "E", "F"}, {"C", "D", "F", "B"}}
{{"A", "B", "CE"}, {"A", "BF", "E"}, {"A", "C", "E", "B"}, {"A", "D", "F", "E"}, {"B", "C", "D", "A"}}
{{"A", "B", "CE"}, {"A", "D", "EF"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "B", "CF"}, {"A", "D", "EF"}, {"A", "C", "E", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "B", "DE"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "E", "F", "B"}, {"B", "C", "E", "D"}}
{{"A", "B", "DE"}, {"AB", "C", "E"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}, {"B", "C", "F", "E"}}
{{"A", "B", "DE"}, {"BC", "D", "E"}, {"A", "C", "F", "B"}, {"B", "C", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "B", "DF"}, {"A", "BC", "D"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "B", "DF"}, {"AB", "C", "E"}, {"A", "B", "D", "C"}, {"A", "D", "F", "B"}, {"B", "C", "D", "E"}}
{{"A", "B", "DF"}, {"AB", "C", "E"}, {"B", "C", "F", "E"}, {"B", "D", "E", "C"}, {"C", "D", "F", "B"}}
{{"A", "B", "DF"}, {"AC", "B", "F"}, {"A", "C", "D", "B"}, {"A", "D", "E", "B"}, {"B", "C", "E", "F"}}
{{"A", "B", "DF"}, {"B", "C", "EF"}, {"A", "C", "D", "B"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"A", "B", "DF"}, {"B", "C", "EF"}, {"A", "C", "D", "B"}, {"A", "D", "E", "B"}, {"A", "D", "F", "C"}}
{{"A", "B", "EF"}, {"AB", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}, {"A", "E", "F", "B"}}
{{"A", "B", "EF"}, {"B", "CE", "D"}, {"A", "C", "E", "B"}, {"A", "D", "F", "B"}, {"B", "C", "F", "D"}}
{{"A", "B", "EF"}, {"B", "CE", "F"}, {"A", "C", "D", "B"}, {"B", "C", "D", "F"}, {"C", "D", "E", "B"}}
{{"A", "BC", "D"}, {"A", "BE", "D"}, {"A", "E", "F", "D"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "BC", "D"}, {"A", "DF", "E"}, {"A", "B", "C", "D"}, {"B", "C", "D", "E"}, {"B", "C", "E", "A"}}
{{"A", "BC", "D"}, {"AC", "B", "D"}, {"A", "B", "E", "D"}, {"A", "C", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "BC", "D"}, {"B", "C", "DF"}, {"A", "B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "E", "F", "B"}}
{{"A", "BC", "D"}, {"B", "C", "EF"}, {"A", "B", "E", "D"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"A", "BC", "E"}, {"A", "BD", "F"}, {"A", "B", "C", "E"}, {"A", "B", "E", "F"}, {"B", "C", "D", "A"}}
{{"A", "BC", "E"}, {"A", "BE", "D"}, {"A", "D", "F", "E"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "BC", "E"}, {"A", "BF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"B", "C", "D", "A"}}
{{"A", "BC", "E"}, {"AB", "D", "F"}, {"A", "B", "C", "E"}, {"B", "C", "D", "F"}, {"B", "C", "E", "D"}}
{{"A", "BC", "E"}, {"AC", "B", "D"}, {"A", "B", "E", "D"}, {"A", "C", "F", "E"}, {"A", "D", "E", "B"}}
{{"A", "BC", "E"}, {"B", "C", "DF"}, {"A", "B", "D", "E"}, {"A", "D", "E", "C"}, {"A", "D", "F", "B"}}
{{"A", "BC", "E"}, {"B", "CD", "F"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "D", "E", "F"}}
{{"A", "BD", "C"}, {"AC", "B", "F"}, {"A", "C", "E", "B"}, {"B", "D", "E", "F"}, {"B", "D", "F", "C"}}
{{"A", "BD", "C"}, {"BC", "E", "F"}, {"A", "B", "D", "C"}, {"B", "C", "D", "E"}, {"B", "D", "E", "F"}}
{{"A", "BD", "C"}, {"BE", "C", "D"}, {"A", "B", "D", "C"}, {"B", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "BD", "F"}, {"B", "C", "DF"}, {"A", "B", "E", "F"}, {"A", "C", "E", "B"}, {"A", "D", "E", "C"}}
{{"A", "BE", "C"}, {"A", "BF", "D"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "BE", "C"}, {"A", "CF", "D"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "BE", "C"}, {"A", "CF", "D"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "BE", "D"}, {"A", "D", "EF"}, {"A", "E", "F", "D"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "BE", "D"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "E", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "BE", "D"}, {"AC", "B", "F"}, {"A", "C", "D", "B"}, {"A", "C", "E", "D"}, {"B", "C", "E", "F"}}
{{"A", "BE", "D"}, {"B", "C", "DE"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "BE", "D"}, {"B", "C", "DF"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "BE", "F"}, {"A", "BF", "E"}, {"A", "C", "D", "E"}, {"A", "C", "E", "F"}, {"B", "C", "D", "A"}}
{{"A", "BF", "C"}, {"B", "C", "DE"}, {"A", "B", "E", "C"}, {"A", "D", "E", "B"}, {"B", "D", "F", "C"}}
{{"A", "BF", "D"}, {"B", "C", "DF"}, {"A", "C", "E", "D"}, {"B", "E", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "C", "DE"}, {"AB", "C", "D"}, {"A", "B", "F", "C"}, {"B", "C", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "C", "DE"}, {"AB", "C", "D"}, {"A", "D", "E", "C"}, {"B", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "C", "DE"}, {"AB", "D", "E"}, {"A", "B", "F", "C"}, {"B", "C", "D", "E"}, {"B", "C", "F", "D"}}
{{"A", "C", "DE"}, {"BC", "D", "E"}, {"A", "B", "F", "C"}, {"B", "C", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "C", "DF"}, {"AC", "B", "E"}, {"A", "C", "D", "B"}, {"B", "C", "D", "E"}, {"B", "E", "F", "C"}}
{{"A", "C", "DF"}, {"B", "CD", "F"}, {"A", "B", "D", "C"}, {"A", "D", "E", "B"}, {"B", "C", "E", "F"}}
{{"A", "C", "DF"}, {"B", "CD", "F"}, {"A", "B", "E", "C"}, {"A", "D", "E", "B"}, {"B", "C", "E", "F"}}
{{"A", "C", "EF"}, {"AC", "B", "D"}, {"B", "D", "F", "C"}, {"B", "E", "F", "D"}, {"C", "D", "E", "B"}}
{{"A", "C", "EF"}, {"B", "C", "DF"}, {"A", "B", "D", "C"}, {"A", "D", "E", "B"}, {"B", "D", "E", "C"}}
{{"A", "CD", "E"}, {"AB", "C", "D"}, {"A", "C", "D", "E"}, {"B", "C", "E", "D"}, {"B", "E", "F", "C"}}
{{"A", "CD", "E"}, {"AB", "C", "D"}, {"A", "C", "D", "E"}, {"B", "C", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "CD", "E"}, {"B", "CD", "F"}, {"A", "B", "C", "E"}, {"A", "C", "D", "B"}, {"B", "D", "E", "F"}}
{{"A", "CF", "D"}, {"B", "CE", "D"}, {"A", "B", "E", "D"}, {"A", "C", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "CF", "E"}, {"B", "C", "DF"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "D", "E", "C"}}
{{"A", "CF", "E"}, {"B", "CD", "F"}, {"A", "B", "C", "E"}, {"A", "C", "D", "B"}, {"B", "D", "E", "F"}}
{{"A", "D", "EF"}, {"A", "DF", "E"}, {"A", "B", "C", "E"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "D", "EF"}, {"AC", "B", "D"}, {"A", "D", "E", "B"}, {"A", "E", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "D", "EF"}, {"AC", "B", "F"}, {"A", "B", "E", "D"}, {"A", "C", "E", "B"}, {"B", "C", "D", "F"}}
{{"A", "D", "EF"}, {"B", "CE", "D"}, {"A", "B", "C", "D"}, {"A", "C", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "DF", "E"}, {"B", "CD", "F"}, {"A", "B", "C", "E"}, {"A", "C", "D", "B"}, {"B", "C", "E", "F"}}
{{"A", "B", "C"}, {"ABD", "C", "F"}, {"A", "D", "E", "C"}, {"B", "D", "E", "C"}, {"C", "D", "E", "F"}}
{{"A", "B", "C"}, {"ABF", "C", "D"}, {"A", "D", "E", "C"}, {"B", "D", "E", "C"}, {"C", "E", "F", "D"}}
{{"A", "B", "C"}, {"ABF", "C", "E"}, {"A", "D", "F", "C"}, {"B", "D", "E", "C"}, {"C", "D", "F", "E"}}
{{"A", "B", "CD"}, {"A", "E", "F"}, {"A", "C", "D", "F"}, {"BD", "C", "E", "A"}, {"C", "D", "F", "E"}}
{{"A", "B", "D"}, {"ABF", "C", "D"}, {"A", "C", "E", "D"}, {"A", "E", "F", "C"}, {"B", "C", "E", "D"}}
{{"A", "B", "D"}, {"ABF", "C", "D"}, {"A", "D", "E", "C"}, {"A", "E", "F", "D"}, {"B", "C", "E", "D"}}
{{"A", "B", "D"}, {"BD", "C", "F"}, {"A", "BF", "E", "C"}, {"A", "C", "E", "D"}, {"C", "D", "E", "F"}}
{{"A", "B", "E"}, {"A", "BCE", "F"}, {"A", "C", "D", "F"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "BDF", "C"}, {"A", "E", "F", "C"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"A", "BEF", "C"}, {"A", "D", "F", "C"}, {"B", "C", "D", "E"}, {"C", "D", "E", "A"}}
{{"A", "B", "E"}, {"AC", "B", "D"}, {"A", "C", "D", "E"}, {"AB", "C", "F", "D"}, {"C", "D", "E", "B"}}
{{"A", "B", "E"}, {"AC", "D", "E"}, {"A", "D", "F", "E"}, {"AF", "B", "C", "D"}, {"B", "C", "D", "E"}}
{{"A", "B", "E"}, {"AD", "C", "E"}, {"A", "BD", "F", "C"}, {"A", "C", "F", "E"}, {"B", "C", "D", "E"}}
{{"A", "B", "E"}, {"AD", "C", "E"}, {"A", "BD", "F", "E"}, {"A", "E", "F", "C"}, {"B", "C", "D", "E"}}
{{"A", "B", "E"}, {"AE", "C", "D"}, {"A", "D", "F", "C"}, {"AF", "B", "C", "D"}, {"B", "C", "D", "E"}}
{{"A", "B", "E"}, {"AEF", "B", "C"}, {"A", "C", "D", "E"}, {"A", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "B", "F"}, {"A", "BF", "E"}, {"A", "C", "D", "E"}, {"BE", "C", "D", "F"}, {"C", "D", "F", "A"}}
{{"A", "B", "F"}, {"BF", "C", "D"}, {"A", "BD", "E", "F"}, {"A", "C", "E", "D"}, {"A", "E", "F", "C"}}
{{"A", "B", "F"}, {"AF", "BC", "D"}, {"A", "C", "E", "B"}, {"B", "C", "E", "D"}, {"B", "D", "E", "F"}}
{{"A", "B", "F"}, {"AF", "BC", "D"}, {"A", "C", "E", "B"}, {"B", "C", "E", "F"}, {"B", "E", "F", "D"}}
{{"A", "BC", "EF"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "D", "E", "C"}, {"A", "E", "F", "B"}}
{{"A", "BD", "CF"}, {"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}, {"A", "E", "F", "B"}}
{{"A", "BE", "CD"}, {"B", "C", "D"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}, {"A", "E", "F", "B"}}
{{"A", "BF", "CD"}, {"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "B", "E", "D"}, {"A", "C", "E", "B"}}
{{"A", "C", "D"}, {"AB", "C", "DF"}, {"A", "B", "E", "D"}, {"A", "E", "F", "C"}, {"B", "D", "E", "C"}}
{{"A", "C", "D"}, {"AC", "B", "EF"}, {"A", "B", "F", "D"}, {"B", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "C", "D"}, {"AD", "B", "EF"}, {"A", "B", "F", "C"}, {"A", "C", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "C", "D"}, {"AD", "BC", "E"}, {"A", "B", "F", "C"}, {"B", "C", "F", "D"}, {"B", "D", "F", "E"}}
{{"A", "C", "E"}, {"AC", "B", "DF"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "D", "E", "C"}}
{{"A", "C", "E"}, {"AC", "B", "EF"}, {"A", "B", "D", "E"}, {"B", "D", "E", "C"}, {"C", "D", "F", "B"}}
{{"A", "C", "E"}, {"AE", "B", "CF"}, {"A", "B", "D", "C"}, {"A", "C", "D", "B"}, {"B", "C", "D", "E"}}
{{"A", "C", "E"}, {"AE", "B", "CF"}, {"A", "B", "D", "C"}, {"C", "D", "E", "B"}, {"C", "D", "F", "E"}}
{{"A", "C", "E"}, {"AE", "B", "DF"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}, {"B", "C", "F", "E"}}
{{"A", "C", "F"}, {"AC", "BD", "E"}, {"A", "B", "D", "F"}, {"B", "C", "F", "E"}, {"B", "D", "F", "C"}}
{{"A", "C", "F"}, {"AF", "B", "CE"}, {"A", "B", "D", "C"}, {"A", "D", "E", "B"}, {"B", "C", "D", "F"}}
{{"A", "C", "F"}, {"AF", "B", "CE"}, {"A", "B", "D", "C"}, {"B", "C", "D", "F"}, {"C", "D", "E", "B"}}
{{"A", "C", "F"}, {"AF", "B", "DE"}, {"A", "B", "D", "C"}, {"B", "C", "D", "F"}, {"C", "D", "E", "B"}}
{{"A", "C", "F"}, {"B", "CF", "DE"}, {"A", "B", "D", "C"}, {"A", "B", "D", "F"}, {"A", "D", "E", "B"}}
{{"A", "C", "F"}, {"B", "CF", "DE"}, {"A", "B", "D", "F"}, {"A", "B", "E", "C"}, {"A", "D", "E", "B"}}
{{"A", "CD", "EF"}, {"A", "D", "E"}, {"A", "B", "F", "D"}, {"B", "C", "D", "E"}, {"B", "C", "E", "A"}}
{{"A", "CD", "EF"}, {"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "B", "F", "D"}, {"A", "E", "F", "B"}}
{{"A", "CD", "EF"}, {"B", "C", "D"}, {"A", "B", "E", "D"}, {"A", "B", "F", "C"}, {"A", "C", "E", "B"}}
{{"A", "D", "E"}, {"AB", "C", "DE"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"B", "D", "F", "C"}}
{{"A", "D", "E"}, {"AD", "B", "CE"}, {"A", "B", "F", "E"}, {"C", "D", "F", "B"}, {"C", "E", "F", "D"}}
{{"A", "D", "E"}, {"AD", "B", "EF"}, {"A", "C", "E", "B"}, {"A", "C", "F", "E"}, {"B", "C", "E", "D"}}
{{"A", "D", "E"}, {"AE", "B", "CF"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"B", "C", "D", "E"}}
{{"A", "D", "E"}, {"B", "CF", "DE"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"A", "D", "F", "B"}}
{{"A", "D", "E"}, {"B", "CF", "DE"}, {"A", "B", "C", "D"}, {"A", "B", "F", "E"}, {"A", "D", "F", "B"}}
{{"A", "D", "F"}, {"AB", "C", "DF"}, {"A", "B", "E", "D"}, {"A", "C", "E", "F"}, {"B", "D", "E", "C"}}
{{"A", "D", "F"}, {"AB", "C", "DF"}, {"A", "C", "E", "D"}, {"A", "C", "E", "F"}, {"B", "D", "E", "C"}}
{{"A", "D", "F"}, {"AC", "B", "DF"}, {"A", "B", "E", "D"}, {"A", "B", "E", "F"}, {"A", "D", "E", "B"}}
{{"A", "D", "F"}, {"AC", "B", "DF"}, {"A", "B", "E", "F"}, {"A", "C", "E", "D"}, {"A", "D", "E", "B"}}
{{"A", "D", "F"}, {"AD", "B", "CE"}, {"A", "B", "C", "F"}, {"A", "C", "E", "B"}, {"B", "C", "F", "D"}}
{{"A", "D", "F"}, {"B", "CE", "DF"}, {"A", "B", "C", "F"}, {"A", "C", "E", "D"}, {"A", "D", "E", "B"}}
{{"A", "E", "F"}, {"AC", "B", "EF"}, {"A", "B", "D", "E"}, {"A", "B", "D", "F"}, {"A", "C", "D", "B"}}
{{"A", "E", "F"}, {"AF", "B", "CD"}, {"A", "C", "D", "E"}, {"B", "C", "E", "F"}, {"C", "D", "E", "B"}}
{{"A", "E", "F"}, {"B", "CD", "EF"}, {"A", "B", "D", "E"}, {"A", "C", "D", "F"}, {"A", "D", "F", "B"}}
{{"A", "B", "CDE"}, {"AB", "D", "E"}, {"B", "C", "F", "E"}, {"C", "D", "F", "B"}, {"C", "E", "F", "D"}}
{{"A", "B", "CE"}, {"A", "BC", "E"}, {"A", "CD", "F", "E"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "B", "CE"}, {"A", "BD", "F"}, {"A", "B", "E", "F"}, {"A", "D", "E", "B"}, {"B", "C", "DE", "A"}}
{{"A", "B", "CE"}, {"AD", "B", "C"}, {"A", "B", "F", "C"}, {"A", "CD", "E", "B"}, {"A", "E", "F", "B"}}
{{"A", "B", "CEF"}, {"A", "D", "EF"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "B", "CF"}, {"A", "BE", "C"}, {"A", "B", "D", "C"}, {"A", "C", "D", "B"}, {"B", "C", "EF", "A"}}
{{"A", "B", "CF"}, {"B", "CE", "D"}, {"A", "C", "D", "B"}, {"A", "E", "F", "B"}, {"AF", "B", "C", "D"}}
{{"A", "B", "CF"}, {"B", "D", "EF"}, {"A", "C", "D", "B"}, {"A", "C", "E", "B"}, {"AC", "B", "F", "D"}}
{{"A", "B", "DE"}, {"A", "B", "DF"}, {"A", "C", "F", "B"}, {"A", "CD", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "B", "DE"}, {"A", "B", "EF"}, {"A", "C", "F", "B"}, {"A", "CD", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "B", "DE"}, {"A", "BC", "D"}, {"A", "B", "C", "D"}, {"A", "E", "F", "B"}, {"B", "C", "EF", "A"}}
{{"A", "B", "DE"}, {"A", "BE", "C"}, {"A", "B", "D", "C"}, {"A", "D", "F", "B"}, {"B", "C", "DF", "A"}}
{{"A", "B", "DE"}, {"AC", "B", "D"}, {"A", "CF", "D", "B"}, {"A", "E", "F", "B"}, {"B", "C", "E", "D"}}
{{"A", "B", "DE"}, {"B", "C", "EF"}, {"A", "C", "D", "B"}, {"A", "C", "F", "B"}, {"A", "D", "EF", "C"}}
{{"A", "B", "DE"}, {"BC", "D", "E"}, {"A", "C", "F", "B"}, {"AF", "B", "D", "E"}, {"B", "C", "F", "D"}}
{{"A", "B", "DF"}, {"A", "BCE", "D"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "B", "DF"}, {"BC", "D", "F"}, {"A", "C", "E", "B"}, {"AE", "C", "D", "F"}, {"B", "C", "E", "D"}}
{{"A", "B", "EF"}, {"A", "BE", "C"}, {"A", "B", "E", "C"}, {"A", "CD", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "B", "EF"}, {"A", "CE", "D"}, {"A", "C", "F", "D"}, {"A", "D", "E", "B"}, {"B", "C", "DE", "A"}}
{{"A", "B", "EF"}, {"AB", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "EF", "D"}, {"A", "E", "F", "B"}}
{{"A", "B", "EF"}, {"AB", "C", "D"}, {"AE", "B", "F", "C"}, {"B", "C", "F", "D"}, {"C", "D", "E", "B"}}
{{"A", "B", "EF"}, {"B", "CF", "D"}, {"A", "C", "D", "B"}, {"AF", "C", "E", "B"}, {"B", "C", "E", "D"}}
{{"A", "B", "EF"}, {"BE", "C", "D"}, {"A", "C", "D", "B"}, {"AF", "C", "E", "D"}, {"B", "D", "F", "C"}}
{{"A", "BC", "D"}, {"A", "BF", "E"}, {"AF", "B", "C", "D"}, {"B", "C", "D", "E"}, {"B", "D", "E", "A"}}
{{"A", "BC", "D"}, {"A", "CF", "E"}, {"AF", "B", "C", "D"}, {"B", "C", "D", "E"}, {"B", "D", "E", "A"}}
{{"A", "BC", "D"}, {"ACE", "B", "F"}, {"A", "B", "C", "D"}, {"B", "C", "D", "F"}, {"C", "D", "E", "B"}}
{{"A", "BC", "D"}, {"AD", "B", "F"}, {"AD", "C", "E", "F"}, {"B", "C", "E", "D"}, {"C", "E", "F", "B"}}
{{"A", "BC", "D"}, {"AD", "C", "E"}, {"AC", "B", "F", "D"}, {"B", "D", "F", "E"}, {"B", "E", "F", "C"}}
{{"A", "BC", "D"}, {"B", "C", "DE"}, {"A", "C", "F", "D"}, {"A", "CF", "D", "B"}, {"B", "E", "F", "C"}}
{{"A", "BC", "D"}, {"BD", "C", "E"}, {"A", "B", "C", "D"}, {"AF", "B", "C", "E"}, {"B", "D", "F", "C"}}
{{"A", "BC", "E"}, {"A", "BCF", "D"}, {"A", "B", "D", "E"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "BC", "E"}, {"A", "BF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"B", "C", "DF", "A"}}
{{"A", "BC", "E"}, {"A", "CF", "D"}, {"AF", "B", "C", "D"}, {"B", "C", "D", "E"}, {"B", "D", "E", "A"}}
{{"A", "BC", "E"}, {"AB", "C", "D"}, {"A", "B", "D", "E"}, {"AF", "B", "D", "C"}, {"B", "E", "F", "D"}}
{{"A", "BC", "E"}, {"ABE", "D", "F"}, {"A", "B", "C", "E"}, {"B", "C", "D", "F"}, {"B", "C", "E", "D"}}
{{"A", "BC", "E"}, {"ACD", "B", "F"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "D", "E", "F"}}
{{"A", "BC", "E"}, {"AE", "D", "F"}, {"AF", "B", "C", "E"}, {"B", "C", "D", "F"}, {"B", "C", "E", "D"}}
{{"A", "BC", "E"}, {"B", "C", "DF"}, {"A", "B", "D", "E"}, {"A", "CF", "D", "B"}, {"A", "D", "E", "C"}}
{{"A", "BC", "F"}, {"A", "BCD", "E"}, {"A", "B", "C", "E"}, {"A", "B", "C", "F"}, {"B", "C", "D", "A"}}
{{"A", "BCF", "E"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"B", "C", "F", "D"}}
{{"A", "BCF", "E"}, {"B", "C", "EF"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}}
{{"A", "BD", "C"}, {"A", "BE", "D"}, {"A", "C", "F", "D"}, {"B", "C", "EF", "A"}, {"B", "D", "F", "C"}}
{{"A", "BD", "C"}, {"A", "CDF", "E"}, {"B", "C", "E", "A"}, {"B", "C", "F", "E"}, {"B", "D", "F", "C"}}
{{"A", "BD", "C"}, {"A", "CE", "D"}, {"A", "B", "E", "D"}, {"A", "D", "F", "C"}, {"B", "C", "DF", "A"}}
{{"A", "BD", "C"}, {"B", "CD", "E"}, {"A", "C", "F", "B"}, {"A", "D", "EF", "C"}, {"B", "D", "F", "E"}}
{{"A", "BD", "E"}, {"A", "BF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "D", "E"}, {"B", "C", "DF", "A"}}
{{"A", "BD", "E"}, {"AD", "B", "C"}, {"A", "B", "C", "E"}, {"A", "B", "F", "C"}, {"A", "C", "DF", "B"}}
{{"A", "BD", "E"}, {"AE", "B", "C"}, {"A", "C", "DF", "B"}, {"B", "C", "D", "E"}, {"B", "D", "F", "C"}}
{{"A", "BD", "E"}, {"AE", "B", "D"}, {"AD", "C", "F", "E"}, {"B", "C", "F", "D"}, {"C", "E", "F", "B"}}
{{"A", "BD", "F"}, {"A", "BE", "D"}, {"A", "BC", "D", "F"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "BD", "F"}, {"AB", "C", "E"}, {"A", "B", "D", "C"}, {"A", "BC", "D", "F"}, {"B", "C", "D", "E"}}
{{"A", "BE", "C"}, {"A", "BEF", "D"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "BE", "C"}, {"A", "CF", "D"}, {"AE", "B", "F", "D"}, {"B", "C", "D", "A"}, {"B", "D", "F", "C"}}
{{"A", "BE", "C"}, {"AC", "B", "E"}, {"AF", "B", "D", "E"}, {"B", "D", "E", "C"}, {"C", "D", "F", "B"}}
{{"A", "BE", "C"}, {"ADF", "B", "E"}, {"A", "D", "F", "C"}, {"B", "C", "D", "E"}, {"C", "D", "F", "B"}}
{{"A", "BE", "C"}, {"B", "C", "DE"}, {"A", "D", "F", "C"}, {"AF", "B", "E", "C"}, {"C", "D", "F", "B"}}
{{"A", "BE", "C"}, {"B", "CD", "E"}, {"A", "B", "D", "C"}, {"A", "D", "F", "B"}, {"AF", "B", "C", "E"}}
{{"A", "BE", "C"}, {"B", "CD", "E"}, {"A", "B", "EF", "C"}, {"B", "D", "F", "E"}, {"C", "D", "F", "B"}}
{{"A", "BE", "C"}, {"BC", "D", "F"}, {"A", "B", "EF", "C"}, {"B", "C", "E", "D"}, {"C", "D", "E", "F"}}
{{"A", "BE", "D"}, {"A", "DE", "F"}, {"A", "CD", "E", "F"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "BE", "D"}, {"AD", "B", "C"}, {"A", "B", "C", "D"}, {"A", "B", "F", "C"}, {"A", "C", "EF", "B"}}
{{"A", "BEF", "C"}, {"AC", "B", "D"}, {"A", "D", "E", "B"}, {"B", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "BEF", "C"}, {"AC", "B", "E"}, {"A", "C", "D", "B"}, {"B", "C", "D", "E"}, {"B", "D", "F", "C"}}
{{"A", "BEF", "C"}, {"B", "CF", "D"}, {"A", "B", "E", "C"}, {"B", "C", "E", "D"}, {"D", "E", "F", "B"}}
{{"A", "BEF", "D"}, {"AB", "C", "E"}, {"A", "B", "F", "D"}, {"B", "C", "F", "E"}, {"B", "D", "F", "C"}}
{{"A", "BEF", "D"}, {"B", "CD", "E"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"B", "C", "F", "E"}}
{{"A", "BF", "C"}, {"A", "DF", "E"}, {"A", "B", "D", "C"}, {"B", "C", "DF", "E"}, {"B", "C", "E", "A"}}
{{"A", "BF", "C"}, {"AC", "D", "E"}, {"AF", "B", "D", "C"}, {"B", "C", "F", "E"}, {"B", "E", "F", "D"}}
{{"A", "BF", "C"}, {"ACD", "B", "F"}, {"A", "D", "E", "C"}, {"B", "D", "E", "F"}, {"C", "D", "E", "B"}}
{{"A", "BF", "D"}, {"AC", "B", "E"}, {"A", "C", "D", "B"}, {"A", "C", "EF", "D"}, {"B", "C", "F", "E"}}
{{"A", "BF", "D"}, {"B", "C", "EF"}, {"A", "B", "E", "D"}, {"A", "C", "D", "B"}, {"A", "D", "EF", "C"}}
{{"A", "BF", "E"}, {"B", "C", "EF"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"A", "D", "EF", "C"}}
{{"A", "BF", "E"}, {"BD", "C", "E"}, {"A", "C", "D", "E"}, {"AF", "B", "C", "E"}, {"B", "D", "F", "C"}}
{{"A", "C", "DE"}, {"A", "CF", "D"}, {"A", "B", "C", "D"}, {"B", "C", "DF", "A"}, {"B", "D", "E", "C"}}
{{"A", "C", "DE"}, {"B", "C", "DF"}, {"A", "B", "F", "C"}, {"A", "C", "D", "B"}, {"AD", "B", "E", "C"}}
{{"A", "C", "DE"}, {"B", "C", "DF"}, {"A", "C", "D", "B"}, {"A", "E", "F", "C"}, {"AD", "B", "E", "C"}}
{{"A", "C", "DF"}, {"AC", "B", "E"}, {"A", "C", "D", "B"}, {"AF", "B", "D", "C"}, {"B", "C", "D", "E"}}
{{"A", "C", "DF"}, {"B", "CD", "E"}, {"A", "B", "E", "C"}, {"A", "D", "E", "B"}, {"AD", "B", "F", "E"}}
{{"A", "C", "EF"}, {"AB", "D", "E"}, {"A", "B", "E", "C"}, {"AF", "B", "D", "E"}, {"B", "C", "F", "D"}}
{{"A", "C", "EF"}, {"ACE", "B", "F"}, {"A", "B", "D", "C"}, {"A", "D", "E", "B"}, {"B", "C", "D", "F"}}
{{"A", "C", "EF"}, {"B", "C", "DF"}, {"A", "B", "D", "C"}, {"A", "D", "EF", "B"}, {"B", "D", "E", "C"}}
{{"A", "C", "EF"}, {"B", "CF", "E"}, {"A", "B", "D", "C"}, {"A", "D", "EF", "B"}, {"B", "C", "D", "E"}}
{{"A", "CD", "E"}, {"B", "CD", "F"}, {"A", "C", "D", "B"}, {"A", "C", "D", "E"}, {"AE", "B", "C", "F"}}
{{"A", "CD", "F"}, {"A", "DF", "E"}, {"A", "B", "C", "F"}, {"B", "C", "DF", "E"}, {"B", "C", "E", "A"}}
{{"A", "CD", "F"}, {"AB", "C", "D"}, {"A", "C", "D", "F"}, {"AF", "B", "E", "C"}, {"B", "C", "E", "D"}}
{{"A", "CDF", "E"}, {"AC", "B", "F"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "C", "E", "F"}}
{{"A", "CDF", "E"}, {"B", "CD", "F"}, {"A", "B", "C", "E"}, {"A", "C", "D", "B"}, {"B", "D", "E", "F"}}
{{"A", "CE", "D"}, {"AB", "C", "D"}, {"A", "C", "EF", "D"}, {"B", "D", "F", "C"}, {"B", "E", "F", "D"}}
{{"A", "CE", "D"}, {"B", "C", "DF"}, {"A", "B", "E", "D"}, {"A", "BE", "D", "C"}, {"A", "C", "D", "B"}}
{{"A", "CE", "D"}, {"B", "CF", "E"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"AD", "B", "C", "E"}}
{{"A", "CEF", "D"}, {"A", "DF", "E"}, {"A", "B", "C", "D"}, {"B", "C", "E", "A"}, {"B", "C", "F", "E"}}
{{"A", "CF", "D"}, {"AB", "C", "E"}, {"A", "B", "C", "D"}, {"A", "B", "EF", "C"}, {"B", "C", "D", "E"}}
{{"A", "CF", "D"}, {"AB", "C", "E"}, {"A", "B", "C", "D"}, {"AF", "B", "C", "E"}, {"B", "D", "F", "C"}}
{{"A", "CF", "D"}, {"ACE", "B", "F"}, {"A", "B", "C", "D"}, {"A", "C", "E", "B"}, {"B", "C", "D", "F"}}
{{"A", "CF", "D"}, {"ACE", "B", "F"}, {"A", "B", "C", "D"}, {"A", "C", "E", "B"}, {"B", "D", "E", "F"}}
{{"A", "CF", "D"}, {"B", "CD", "E"}, {"A", "B", "C", "D"}, {"A", "C", "E", "B"}, {"AF", "B", "C", "E"}}
{{"A", "D", "EF"}, {"ACE", "B", "F"}, {"A", "B", "C", "D"}, {"A", "C", "E", "B"}, {"B", "C", "D", "F"}}
{{"A", "D", "EF"}, {"B", "C", "DEF"}, {"A", "B", "E", "C"}, {"A", "E", "F", "B"}, {"A", "E", "F", "D"}}
{{"A", "D", "EF"}, {"B", "CF", "E"}, {"A", "B", "C", "D"}, {"A", "C", "EF", "B"}, {"B", "C", "D", "E"}}
{{"A", "DE", "F"}, {"A", "DF", "E"}, {"A", "B", "C", "E"}, {"B", "C", "DE", "F"}, {"B", "C", "F", "A"}}
{{"A", "DE", "F"}, {"AEF", "B", "C"}, {"A", "B", "D", "C"}, {"A", "D", "E", "B"}, {"A", "D", "E", "F"}}
{{"A", "DF", "E"}, {"B", "C", "EF"}, {"A", "B", "D", "C"}, {"A", "CF", "D", "E"}, {"A", "D", "E", "B"}}
{{"A", "BE", "C"}, {"A", "BF", "DE"}, {"A", "B", "E", "C"}, {"B", "C", "D", "A"}, {"B", "C", "D", "A"}}
{{"A", "B", "CE"}, {"A", "BF", "DE"}, {"A", "C", "D", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "CE"}, {"A", "CF", "DE"}, {"A", "C", "D", "B"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "B", "CF"}, {"A", "BD", "EF"}, {"A", "C", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "DF"}, {"A", "BE", "CF"}, {"A", "C", "D", "B"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "B", "DF"}, {"AC", "B", "DE"}, {"A", "C", "F", "B"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BC", "D"}, {"A", "BE", "CF"}, {"A", "B", "C", "D"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "BC", "D"}, {"A", "BE", "CF"}, {"A", "B", "C", "D"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "BC", "D"}, {"A", "CE", "DF"}, {"A", "B", "C", "D"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "BC", "DE"}, {"AE", "B", "C"}, {"A", "C", "D", "B"}, {"A", "E", "F", "C"}, {"B", "D", "F", "A"}}
{{"A", "BC", "DF"}, {"A", "BD", "E"}, {"A", "B", "D", "E"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BC", "DF"}, {"A", "CE", "D"}, {"A", "B", "E", "D"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BC", "DF"}, {"AB", "C", "D"}, {"A", "C", "E", "D"}, {"A", "D", "E", "C"}, {"B", "E", "F", "A"}}
{{"A", "BC", "E"}, {"A", "BF", "DE"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}, {"B", "C", "F", "E"}}
{{"A", "BC", "EF"}, {"A", "CE", "D"}, {"A", "B", "E", "D"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "BC", "EF"}, {"AC", "B", "E"}, {"A", "B", "D", "E"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BD", "C"}, {"A", "CF", "DE"}, {"A", "B", "E", "C"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "BD", "C"}, {"AD", "B", "EF"}, {"A", "C", "F", "B"}, {"A", "E", "F", "C"}, {"B", "C", "E", "A"}}
{{"A", "BD", "CE"}, {"AD", "B", "E"}, {"A", "C", "E", "B"}, {"A", "D", "F", "E"}, {"B", "C", "F", "A"}}
{{"A", "BD", "E"}, {"A", "BF", "CD"}, {"A", "B", "D", "E"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BD", "E"}, {"AC", "B", "DE"}, {"A", "B", "C", "E"}, {"A", "C", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BD", "EF"}, {"B", "CF", "D"}, {"A", "C", "F", "B"}, {"A", "C", "F", "D"}, {"B", "C", "E", "A"}}
{{"A", "BE", "CF"}, {"AB", "C", "D"}, {"A", "B", "C", "D"}, {"B", "C", "E", "A"}, {"B", "D", "F", "C"}}
{{"A", "BE", "CF"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"B", "C", "F", "D"}, {"B", "D", "E", "A"}}
{{"A", "BE", "D"}, {"AC", "B", "DE"}, {"A", "C", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "BF", "C"}, {"A", "CE", "DF"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}, {"B", "D", "F", "C"}}
{{"A", "BF", "CE"}, {"AB", "C", "D"}, {"A", "B", "C", "D"}, {"B", "C", "E", "A"}, {"B", "D", "F", "C"}}
{{"A", "BF", "CE"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"B", "C", "F", "D"}, {"B", "D", "E", "A"}}
{{"A", "BF", "CE"}, {"AF", "B", "D"}, {"A", "B", "C", "D"}, {"B", "C", "E", "A"}, {"C", "D", "E", "B"}}
{{"A", "BF", "DE"}, {"AB", "C", "E"}, {"A", "B", "E", "C"}, {"B", "C", "D", "A"}, {"B", "C", "D", "E"}}
{{"A", "BF", "DE"}, {"AC", "B", "E"}, {"A", "C", "D", "B"}, {"B", "C", "F", "E"}, {"B", "D", "E", "A"}}
{{"A", "BF", "DE"}, {"BC", "D", "E"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"B", "C", "F", "A"}}
{{"A", "C", "DE"}, {"AB", "C", "DF"}, {"A", "B", "E", "C"}, {"A", "D", "F", "C"}, {"B", "D", "E", "A"}}
{{"A", "C", "DE"}, {"AB", "CF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "E", "C"}, {"B", "C", "E", "A"}}
{{"A", "C", "DE"}, {"AC", "B", "DF"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}, {"B", "C", "D", "A"}}
{{"A", "C", "DE"}, {"AE", "B", "CF"}, {"A", "C", "D", "B"}, {"A", "D", "E", "C"}, {"B", "C", "D", "A"}}
{{"A", "C", "DF"}, {"A", "CD", "EF"}, {"A", "D", "E", "C"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "C", "DF"}, {"AB", "CD", "E"}, {"A", "B", "F", "C"}, {"B", "C", "D", "A"}, {"B", "C", "D", "E"}}
{{"A", "C", "DF"}, {"AB", "CE", "D"}, {"A", "B", "F", "C"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"A", "C", "DF"}, {"AE", "B", "CF"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}, {"B", "C", "D", "A"}}
{{"A", "C", "EF"}, {"A", "CE", "DF"}, {"A", "B", "D", "C"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "CD", "EF"}, {"AC", "B", "D"}, {"A", "B", "F", "D"}, {"A", "D", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "CD", "F"}, {"AC", "B", "DE"}, {"A", "B", "D", "F"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "CE", "D"}, {"AC", "B", "EF"}, {"A", "B", "E", "D"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "CE", "DF"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"B", "C", "F", "D"}, {"B", "D", "E", "A"}}
{{"A", "CE", "DF"}, {"AC", "B", "D"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"B", "E", "F", "A"}}
{{"A", "CE", "DF"}, {"AF", "B", "D"}, {"A", "B", "C", "D"}, {"B", "C", "E", "A"}, {"C", "D", "E", "B"}}
{{"A", "CE", "DF"}, {"B", "CF", "D"}, {"A", "B", "C", "D"}, {"A", "C", "D", "B"}, {"B", "C", "E", "A"}}
{{"A", "CF", "D"}, {"AE", "B", "DF"}, {"A", "C", "F", "B"}, {"A", "C", "F", "D"}, {"B", "C", "D", "A"}}
{{"A", "CF", "DE"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "B", "F", "D"}, {"B", "C", "E", "A"}}
{{"A", "CF", "DE"}, {"AB", "C", "D"}, {"A", "B", "E", "C"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}}
{{"A", "CF", "DE"}, {"AB", "C", "D"}, {"A", "B", "E", "C"}, {"B", "C", "F", "D"}, {"B", "D", "E", "A"}}
{{"A", "CF", "DE"}, {"AC", "B", "D"}, {"A", "B", "F", "D"}, {"A", "D", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "D", "EF"}, {"AD", "B", "CF"}, {"A", "C", "F", "B"}, {"A", "C", "F", "D"}, {"B", "C", "E", "A"}}
{{"AB", "C", "DE"}, {"AC", "B", "D"}, {"A", "B", "F", "D"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"AB", "C", "DE"}, {"AC", "B", "D"}, {"A", "C", "F", "D"}, {"A", "D", "E", "B"}, {"B", "E", "F", "C"}}
{{"AB", "C", "E"}, {"AC", "B", "DF"}, {"A", "C", "D", "B"}, {"A", "D", "E", "C"}, {"B", "C", "D", "E"}}
{{"AD", "C", "F"}, {"AE", "B", "CF"}, {"A", "B", "D", "C"}, {"A", "C", "E", "F"}, {"A", "D", "E", "B"}}
{{"A", "B", "C"}, {"AE", "BC", "D"}, {"A", "E", "F", "C"}, {"B", "D", "F", "AE"}, {"C", "E", "F", "D"}}
{{"A", "B", "CE"}, {"A", "B", "E"}, {"A", "D", "F", "E"}, {"AC", "D", "E", "B"}, {"B", "C", "DF", "A"}}
{{"A", "B", "E"}, {"BE", "C", "D"}, {"A", "BD", "F", "E"}, {"A", "BF", "C", "D"}, {"A", "E", "F", "C"}}
{{"A", "B", "C"}, {"AB", "DF", "E"}, {"A", "D", "F", "C"}, {"BF", "C", "D", "E"}, {"C", "E", "F", "B"}}
{{"A", "B", "F"}, {"AF", "BC", "E"}, {"A", "C", "D", "B"}, {"AF", "B", "D", "E"}, {"B", "C", "D", "F"}}
{{"A", "BC", "EF"}, {"A", "D", "E"}, {"A", "B", "C", "E"}, {"B", "C", "E", "D"}, {"B", "CF", "D", "A"}}
{{"A", "BD", "CE"}, {"C", "E", "F"}, {"AD", "B", "F", "E"}, {"B", "C", "D", "F"}, {"B", "D", "E", "C"}}
{{"A", "BD", "EF"}, {"A", "D", "E"}, {"A", "C", "EF", "D"}, {"B", "C", "D", "E"}, {"B", "C", "E", "A"}}
{{"A", "C", "D"}, {"AB", "C", "DE"}, {"A", "B", "F", "D"}, {"A", "DE", "F", "C"}, {"B", "D", "F", "C"}}
{{"A", "C", "E"}, {"AE", "B", "DF"}, {"A", "B", "F", "C"}, {"AF", "C", "D", "B"}, {"B", "C", "F", "E"}}
{{"A", "C", "F"}, {"AC", "D", "EF"}, {"A", "B", "DE", "F"}, {"B", "C", "F", "D"}, {"B", "E", "F", "C"}}
{{"A", "C", "F"}, {"AF", "B", "DE"}, {"A", "C", "E", "B"}, {"A", "DF", "E", "C"}, {"B", "C", "D", "F"}}
{{"A", "C", "F"}, {"B", "CF", "DE"}, {"A", "CF", "D", "B"}, {"A", "D", "E", "C"}, {"A", "D", "E", "F"}}
{{"A", "CF", "DE"}, {"B", "C", "F"}, {"AF", "D", "E", "C"}, {"B", "D", "E", "F"}, {"C", "D", "E", "B"}}
{{"A", "D", "E"}, {"AB", "C", "DE"}, {"A", "B", "C", "D"}, {"A", "BF", "C", "E"}, {"B", "E", "F", "C"}}
{{"A", "D", "E"}, {"AB", "C", "DE"}, {"A", "B", "F", "D"}, {"A", "B", "F", "E"}, {"A", "DE", "F", "C"}}
{{"A", "D", "E"}, {"AD", "B", "CE"}, {"A", "B", "DF", "E"}, {"C", "D", "F", "B"}, {"C", "E", "F", "D"}}
{{"A", "D", "E"}, {"AD", "B", "EF"}, {"A", "BF", "C", "E"}, {"A", "C", "E", "B"}, {"B", "C", "E", "D"}}
{{"A", "D", "E"}, {"AE", "B", "DF"}, {"A", "B", "C", "D"}, {"AE", "C", "F", "B"}, {"B", "C", "D", "E"}}
{{"A", "D", "F"}, {"AB", "D", "EF"}, {"A", "C", "E", "D"}, {"A", "C", "E", "F"}, {"AB", "C", "F", "D"}}
{{"A", "D", "F"}, {"B", "CE", "DF"}, {"A", "B", "C", "F"}, {"A", "CF", "E", "D"}, {"A", "D", "E", "B"}}
{{"A", "E", "F"}, {"AB", "C", "EF"}, {"A", "BC", "D", "E"}, {"A", "C", "D", "F"}, {"B", "D", "E", "C"}}
{{"A", "B", "CD"}, {"A", "BF", "E"}, {"A", "BC", "D", "E"}, {"A", "D", "E", "B"}, {"B", "C", "EF", "A"}}
{{"A", "BC", "D"}, {"AD", "B", "E"}, {"AC", "B", "F", "E"}, {"AE", "C", "F", "D"}, {"C", "D", "F", "B"}}
{{"A", "BC", "D"}, {"AD", "BE", "C"}, {"A", "C", "F", "DE"}, {"B", "D", "F", "C"}, {"B", "E", "F", "D"}}
{{"A", "BC", "DE"}, {"AE", "B", "F"}, {"B", "C", "E", "F"}, {"C", "D", "E", "B"}, {"C", "D", "F", "AE"}}
{{"A", "BD", "F"}, {"B", "C", "EF"}, {"A", "C", "E", "B"}, {"A", "CE", "D", "F"}, {"AE", "B", "D", "C"}}
{{"A", "BDE", "C"}, {"A", "CF", "D"}, {"A", "E", "F", "D"}, {"B", "C", "DF", "A"}, {"B", "D", "E", "C"}}
{{"A", "BEF", "C"}, {"A", "C", "EF"}, {"A", "D", "F", "C"}, {"B", "C", "DF", "A"}, {"B", "D", "E", "C"}}
{{"A", "BF", "C"}, {"AC", "B", "DF"}, {"A", "D", "E", "C"}, {"B", "E", "F", "AC"}, {"C", "D", "E", "B"}}
{{"A", "BF", "C"}, {"AC", "D", "E"}, {"AF", "B", "D", "E"}, {"AF", "B", "E", "C"}, {"B", "C", "F", "D"}}
{{"A", "BF", "C"}, {"AD", "B", "CF"}, {"A", "D", "E", "C"}, {"B", "E", "F", "AD"}, {"C", "D", "E", "B"}}
{{"A", "BF", "C"}, {"AE", "B", "DF"}, {"A", "D", "E", "C"}, {"B", "C", "F", "AE"}, {"C", "D", "E", "B"}}
{{"A", "BF", "E"}, {"AE", "B", "CD"}, {"A", "B", "C", "E"}, {"A", "C", "D", "B"}, {"B", "D", "F", "AE"}}
{{"A", "C", "DE"}, {"A", "CF", "D"}, {"A", "BE", "F", "D"}, {"B", "C", "DF", "A"}, {"B", "D", "E", "C"}}
{{"A", "C", "DE"}, {"AB", "C", "D"}, {"A", "BE", "F", "C"}, {"AD", "B", "E", "C"}, {"B", "C", "F", "D"}}
{{"A", "C", "DE"}, {"AC", "B", "F"}, {"AD", "B", "E", "F"}, {"AF", "D", "E", "C"}, {"C", "D", "E", "B"}}
{{"A", "C", "DF"}, {"AC", "B", "D"}, {"AD", "E", "F", "C"}, {"AF", "B", "E", "D"}, {"C", "E", "F", "B"}}
{{"A", "C", "DF"}, {"ADF", "B", "E"}, {"A", "C", "DE", "B"}, {"A", "D", "F", "C"}, {"B", "C", "D", "E"}}
{{"A", "CD", "F"}, {"B", "CD", "E"}, {"A", "BE", "D", "F"}, {"A", "C", "DE", "B"}, {"B", "C", "F", "E"}}
{{"A", "CEF", "D"}, {"AD", "B", "C"}, {"AC", "E", "F", "D"}, {"B", "E", "F", "C"}, {"D", "E", "F", "B"}}
{{"A", "CF", "D"}, {"ADF", "B", "C"}, {"A", "C", "DE", "B"}, {"A", "C", "E", "D"}, {"B", "D", "E", "C"}}
{{"A", "B", "CD"}, {"A", "BD", "CF"}, {"A", "C", "E", "B"}, {"B", "C", "F", "A"}, {"BF", "D", "E", "A"}}
{{"A", "B", "CD"}, {"A", "BD", "CF"}, {"A", "C", "E", "B"}, {"B", "CE", "F", "A"}, {"C", "D", "E", "A"}}
{{"A", "B", "CD"}, {"AE", "BD", "C"}, {"A", "B", "E", "C"}, {"A", "DF", "E", "B"}, {"B", "D", "F", "A"}}
{{"A", "B", "CE"}, {"A", "BE", "CD"}, {"A", "C", "D", "B"}, {"B", "DE", "F", "A"}, {"C", "D", "E", "A"}}
{{"A", "B", "CE"}, {"AB", "CF", "D"}, {"A", "C", "EF", "D"}, {"A", "C", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "B", "DF"}, {"AC", "B", "DE"}, {"A", "CE", "F", "B"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BC", "D"}, {"B", "CD", "EF"}, {"A", "CE", "F", "D"}, {"A", "D", "E", "B"}, {"C", "D", "E", "A"}}
{{"A", "BC", "DE"}, {"A", "BCF", "D"}, {"A", "C", "F", "D"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "BC", "DE"}, {"AF", "B", "C"}, {"A", "B", "E", "C"}, {"A", "CF", "D", "B"}, {"B", "D", "E", "A"}}
{{"A", "BC", "DE"}, {"AF", "B", "C"}, {"A", "BF", "E", "C"}, {"A", "C", "D", "B"}, {"B", "D", "E", "A"}}
{{"A", "BC", "DE"}, {"AF", "B", "E"}, {"A", "BF", "C", "E"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BC", "DF"}, {"B", "CD", "E"}, {"A", "B", "D", "E"}, {"A", "DE", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BC", "E"}, {"A", "BD", "CF"}, {"A", "BD", "C", "E"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "BC", "E"}, {"AC", "D", "EF"}, {"A", "B", "C", "E"}, {"B", "C", "EF", "D"}, {"B", "D", "E", "A"}}
{{"A", "BC", "F"}, {"A", "CD", "EF"}, {"A", "B", "D", "F"}, {"B", "C", "D", "A"}, {"B", "CF", "E", "A"}}
{{"A", "BC", "F"}, {"BE", "CF", "D"}, {"A", "B", "EF", "D"}, {"A", "D", "E", "F"}, {"B", "C", "E", "A"}}
{{"A", "BD", "C"}, {"A", "BE", "DF"}, {"A", "B", "F", "C"}, {"B", "D", "F", "A"}, {"BF", "C", "E", "A"}}
{{"A", "BD", "C"}, {"A", "BE", "DF"}, {"AE", "B", "F", "C"}, {"B", "C", "D", "A"}, {"C", "E", "F", "A"}}
{{"A", "BD", "C"}, {"AC", "B", "EF"}, {"A", "B", "E", "C"}, {"A", "DE", "F", "B"}, {"B", "D", "E", "A"}}
{{"A", "BD", "CE"}, {"A", "BEF", "C"}, {"A", "B", "F", "C"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "BD", "CE"}, {"B", "C", "DE"}, {"A", "B", "EF", "C"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BD", "CF"}, {"A", "BF", "E"}, {"A", "B", "CF", "E"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BD", "CF"}, {"A", "CD", "F"}, {"A", "B", "CE", "F"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BD", "CF"}, {"AB", "C", "F"}, {"A", "B", "E", "C"}, {"A", "C", "DE", "F"}, {"B", "D", "E", "A"}}
{{"A", "BD", "CF"}, {"AE", "B", "F"}, {"A", "BE", "D", "F"}, {"B", "C", "D", "A"}, {"C", "E", "F", "B"}}
{{"A", "BD", "CF"}, {"B", "CE", "D"}, {"A", "C", "DE", "B"}, {"A", "C", "E", "D"}, {"B", "C", "E", "A"}}
{{"A", "BD", "E"}, {"A", "CE", "DF"}, {"A", "B", "D", "E"}, {"B", "C", "D", "A"}, {"B", "C", "DF", "A"}}
{{"A", "BD", "EF"}, {"AC", "B", "D"}, {"A", "B", "E", "D"}, {"A", "CE", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "BD", "F"}, {"B", "CF", "DE"}, {"A", "C", "E", "B"}, {"B", "CE", "D", "F"}, {"B", "D", "F", "A"}}
{{"A", "BE", "CD"}, {"AEF", "C", "D"}, {"A", "B", "C", "D"}, {"A", "B", "F", "C"}, {"B", "E", "F", "A"}}
{{"A", "BE", "CF"}, {"AE", "B", "C"}, {"A", "B", "DF", "C"}, {"A", "C", "D", "B"}, {"B", "D", "F", "A"}}
{{"A", "BE", "CF"}, {"BC", "D", "E"}, {"A", "B", "F", "D"}, {"A", "D", "F", "E"}, {"B", "C", "DF", "A"}}
{{"A", "BF", "CE"}, {"B", "CF", "D"}, {"A", "B", "C", "D"}, {"A", "C", "DF", "B"}, {"B", "C", "E", "A"}}
{{"A", "BF", "D"}, {"AC", "B", "DE"}, {"A", "CE", "F", "D"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BF", "DE"}, {"B", "CD", "F"}, {"A", "C", "E", "B"}, {"AB", "C", "D", "F"}, {"B", "C", "D", "A"}}
{{"A", "C", "DE"}, {"BE", "C", "DF"}, {"A", "B", "F", "C"}, {"BF", "D", "E", "C"}, {"C", "D", "E", "A"}}
{{"A", "C", "DF"}, {"AB", "C", "DE"}, {"A", "BE", "F", "C"}, {"B", "C", "D", "A"}, {"B", "D", "E", "C"}}
{{"A", "CD", "EF"}, {"AC", "B", "D"}, {"A", "B", "F", "D"}, {"A", "D", "F", "B"}, {"B", "C", "EF", "A"}}
{{"A", "CD", "F"}, {"AF", "B", "DE"}, {"A", "C", "E", "B"}, {"AB", "C", "E", "F"}, {"B", "C", "D", "A"}}
{{"A", "CE", "D"}, {"AB", "C", "DE"}, {"A", "B", "F", "D"}, {"B", "C", "D", "A"}, {"B", "DE", "F", "C"}}
{{"A", "CE", "D"}, {"AD", "B", "EF"}, {"A", "C", "E", "D"}, {"A", "C", "EF", "B"}, {"B", "C", "E", "A"}}
{{"A", "CE", "D"}, {"AE", "B", "DF"}, {"A", "BF", "C", "D"}, {"A", "C", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "CE", "DF"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"B", "C", "EF", "D"}, {"B", "E", "F", "A"}}
{{"A", "CE", "DF"}, {"AD", "B", "C"}, {"A", "B", "D", "C"}, {"A", "C", "EF", "B"}, {"B", "E", "F", "A"}}
{{"A", "CE", "DF"}, {"AD", "B", "C"}, {"A", "B", "D", "C"}, {"A", "C", "F", "B"}, {"B", "CF", "E", "A"}}
{{"A", "CE", "DF"}, {"AD", "B", "E"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "C", "DF", "A"}}
{{"A", "CE", "DF"}, {"B", "CD", "E"}, {"A", "B", "DF", "E"}, {"A", "C", "D", "B"}, {"B", "C", "D", "A"}}
{{"A", "CE", "F"}, {"AE", "B", "CF"}, {"A", "B", "DE", "F"}, {"A", "C", "D", "B"}, {"B", "C", "D", "A"}}
{{"A", "CF", "D"}, {"AB", "C", "DE"}, {"A", "BE", "F", "D"}, {"B", "C", "D", "A"}, {"B", "D", "E", "C"}}
{{"A", "CF", "D"}, {"AD", "B", "CE"}, {"A", "C", "E", "B"}, {"A", "C", "E", "D"}, {"B", "C", "DF", "A"}}
{{"A", "CF", "DE"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "C", "E", "D"}, {"B", "CF", "E", "A"}}
{{"A", "CF", "DE"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "C", "F", "D"}, {"B", "CF", "E", "A"}}
{{"A", "CF", "E"}, {"AB", "C", "DE"}, {"A", "B", "D", "C"}, {"AF", "B", "C", "E"}, {"B", "D", "E", "A"}}
{{"AB", "C", "D"}, {"AB", "DE", "F"}, {"A", "B", "D", "C"}, {"A", "C", "F", "D"}, {"B", "C", "DE", "F"}}
{{"AB", "C", "D"}, {"AD", "BC", "E"}, {"A", "D", "F", "E"}, {"A", "E", "F", "C"}, {"B", "C", "EF", "D"}}
{{"AB", "C", "D"}, {"AF", "CD", "E"}, {"A", "B", "CD", "E"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}}
{{"AB", "C", "D"}, {"B", "CE", "DF"}, {"A", "B", "D", "C"}, {"A", "C", "F", "D"}, {"A", "CE", "F", "B"}}
{{"AB", "C", "D"}, {"B", "CE", "DF"}, {"A", "BF", "C", "D"}, {"A", "C", "F", "B"}, {"A", "D", "E", "C"}}
{{"AB", "C", "D"}, {"BC", "DF", "E"}, {"A", "B", "C", "D"}, {"A", "B", "DF", "E"}, {"A", "D", "F", "C"}}
{{"AB", "C", "DF"}, {"AB", "D", "E"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}, {"A", "CF", "D", "E"}}
{{"AB", "C", "E"}, {"BD", "CE", "F"}, {"A", "B", "D", "E"}, {"A", "B", "F", "C"}, {"A", "CE", "D", "F"}}
{{"AB", "CF", "D"}, {"AC", "B", "E"}, {"A", "B", "C", "E"}, {"A", "BF", "C", "D"}, {"A", "C", "F", "B"}}
{{"AC", "B", "DF"}, {"AE", "B", "D"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"A", "DE", "F", "B"}}
{{"AC", "D", "F"}, {"AE", "B", "DF"}, {"A", "B", "C", "D"}, {"A", "C", "E", "B"}, {"BD", "C", "E", "F"}}
{{"AD", "BC", "E"}, {"AF", "B", "C"}, {"A", "B", "C", "E"}, {"A", "BF", "D", "C"}, {"A", "C", "D", "B"}}
{{"AE", "C", "D"}, {"B", "CD", "EF"}, {"A", "B", "F", "D"}, {"A", "BF", "E", "C"}, {"A", "C", "F", "B"}}
{{"AF", "C", "D"}, {"B", "CD", "EF"}, {"A", "B", "F", "C"}, {"A", "CF", "E", "D"}, {"A", "D", "E", "B"}}
{{"A", "BD", "CF"}, {"A", "C", "E"}, {"A", "B", "D", "C"}, {"AF", "B", "C", "E"}, {"B", "DF", "E", "A"}}
{{"A", "C", "DF"}, {"AC", "D", "E"}, {"AC", "B", "F", "E"}, {"AD", "B", "F", "C"}, {"AF", "B", "E", "D"}}
{{"A", "CD", "F"}, {"ADF", "B", "C"}, {"A", "C", "E", "F"}, {"A", "C", "EF", "B"}, {"AB", "D", "E", "C"}}
{{"A", "DE", "F"}, {"B", "C", "DF"}, {"A", "BD", "E", "F"}, {"A", "C", "EF", "B"}, {"AB", "D", "E", "C"}}
{{"A", "BC", "DE"}, {"A", "BCD", "F"}, {"A", "BE", "D", "F"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "BC", "DE"}, {"AF", "B", "E"}, {"A", "D", "EF", "B"}, {"B", "C", "DF", "E"}, {"B", "C", "E", "A"}}
{{"A", "BC", "DF"}, {"A", "CF", "E"}, {"A", "BC", "F", "E"}, {"B", "C", "E", "A"}, {"B", "D", "EF", "A"}}
{{"A", "BD", "CE"}, {"AF", "C", "E"}, {"A", "B", "E", "C"}, {"A", "CF", "D", "E"}, {"B", "CF", "D", "A"}}
{{"A", "BD", "CF"}, {"AE", "B", "D"}, {"A", "BE", "F", "D"}, {"A", "C", "D", "B"}, {"B", "C", "EF", "A"}}
{{"A", "BD", "CF"}, {"BC", "D", "E"}, {"A", "B", "DF", "E"}, {"A", "E", "F", "D"}, {"B", "C", "EF", "A"}}
{{"A", "BD", "EF"}, {"A", "C", "DF"}, {"AE", "B", "F", "C"}, {"B", "C", "E", "A"}, {"BF", "C", "D", "A"}}
{{"A", "BD", "F"}, {"AD", "B", "EF"}, {"A", "BE", "C", "F"}, {"B", "C", "E", "A"}, {"C", "DF", "E", "B"}}
{{"A", "BE", "CD"}, {"AF", "B", "E"}, {"A", "BF", "D", "E"}, {"A", "C", "EF", "B"}, {"B", "C", "D", "A"}}
{{"A", "BE", "CF"}, {"AC", "B", "DF"}, {"A", "B", "E", "DF"}, {"A", "C", "D", "B"}, {"D", "E", "F", "A"}}
{{"A", "BE", "CF"}, {"AF", "B", "CD"}, {"A", "B", "E", "CD"}, {"A", "C", "D", "B"}, {"C", "D", "E", "A"}}
{{"A", "BE", "DF"}, {"C", "D", "EF"}, {"A", "B", "EF", "C"}, {"AF", "B", "C", "D"}, {"B", "D", "E", "A"}}
{{"A", "CD", "F"}, {"AB", "CF", "D"}, {"A", "BE", "C", "D"}, {"B", "C", "F", "A"}, {"B", "CE", "D", "F"}}
{{"A", "CE", "DF"}, {"BC", "D", "F"}, {"A", "B", "DE", "F"}, {"B", "C", "D", "A"}, {"B", "C", "EF", "D"}}
{{"AB", "C", "DE"}, {"AC", "B", "F"}, {"A", "DE", "F", "B"}, {"AB", "C", "D", "F"}, {"B", "D", "E", "C"}}
{{"AB", "C", "DE"}, {"B", "CD", "F"}, {"A", "D", "EF", "B"}, {"A", "E", "F", "C"}, {"AC", "B", "E", "F"}}
{{"AB", "C", "DF"}, {"BC", "D", "E"}, {"A", "B", "E", "D"}, {"A", "BD", "F", "E"}, {"A", "BE", "F", "C"}}
{{"AB", "CE", "D"}, {"AC", "B", "F"}, {"A", "DE", "F", "B"}, {"AB", "C", "D", "F"}, {"B", "C", "E", "D"}}
{{"AC", "B", "EF"}, {"AD", "B", "E"}, {"A", "B", "DF", "E"}, {"A", "C", "E", "B"}, {"A", "CF", "D", "B"}}
{{"AC", "BE", "F"}, {"AD", "B", "E"}, {"A", "B", "C", "E"}, {"A", "B", "DE", "F"}, {"C", "D", "EF", "B"}}
{{"AD", "B", "E"}, {"AF", "CE", "D"}, {"A", "B", "F", "E"}, {"A", "CD", "E", "B"}, {"B", "CE", "F", "D"}}
{{"AD", "BC", "E"}, {"AF", "B", "C"}, {"A", "BF", "D", "E"}, {"A", "BF", "E", "C"}, {"A", "C", "D", "B"}}
{{"AD", "C", "F"}, {"AE", "B", "DF"}, {"A", "B", "EF", "C"}, {"A", "D", "E", "B"}, {"BD", "C", "E", "F"}}
{{"BD", "C", "EF"}, {"BE", "CF", "D"}, {"A", "B", "F", "CD"}, {"A", "C", "E", "D"}, {"A", "D", "E", "C"}}
{{"A", "BC", "DE"}, {"AF", "D", "E"}, {"A", "B", "EF", "D"}, {"A", "C", "DF", "E"}, {"B", "C", "DF", "A"}}
{{"A", "BC", "DF"}, {"A", "C", "DEF"}, {"A", "BE", "F", "C"}, {"B", "C", "E", "A"}, {"B", "D", "EF", "A"}}
{{"A", "CEF", "D"}, {"AD", "B", "CF"}, {"A", "C", "DE", "B"}, {"B", "CE", "F", "D"}, {"C", "D", "F", "A"}}
{{"AB", "C", "D"}, {"AB", "C", "DF"}, {"A", "B", "EF", "D"}, {"A", "BE", "F", "C"}, {"B", "D", "EF", "C"}}
{{"AB", "C", "D"}, {"AC", "B", "DE"}, {"A", "B", "EF", "D"}, {"A", "CE", "F", "B"}, {"B", "D", "EF", "C"}}
{{"ABD", "E", "F"}, {"AD", "BF", "C"}, {"A", "B", "D", "C"}, {"BD", "C", "E", "F"}, {"BF", "C", "D", "E"}}
{{"ABF", "D", "E"}, {"AC", "B", "DE"}, {"ABE", "C", "F", "D"}, {"B", "C", "F", "E"}, {"C", "D", "F", "B"}}
{{"A", "B", "D"}, {"A", "E", "F"}, {"A", "C", "D", "E"}, {"B", "C", "E", "D"}, {"C", "D", "E", "F"}, {"C", "D", "F", "A"}}
{{"A", "B", "EF"}, {"C", "E", "F"}, {"A", "C", "D", "B"}, {"B", "C", "D", "F"}, {"B", "D", "E", "C"}, {"B", "D", "F", "E"}}
{{"A", "B", "F"}, {"AF", "B", "E"}, {"A", "C", "D", "B"}, {"B", "C", "D", "F"}, {"C", "D", "E", "B"}, {"C", "D", "F", "E"}}
{{"A", "BC", "E"}, {"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}, {"A", "D", "E", "B"}, {"A", "D", "F", "E"}}
{{"A", "BD", "C"}, {"B", "E", "F"}, {"A", "B", "D", "C"}, {"B", "C", "D", "E"}, {"C", "D", "E", "F"}, {"C", "D", "F", "B"}}
{{"A", "BD", "E"}, {"B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "B", "F", "E"}, {"A", "C", "E", "D"}, {"A", "E", "F", "B"}}
{{"A", "BE", "C"}, {"A", "D", "F"}, {"A", "B", "C", "F"}, {"B", "C", "D", "A"}, {"B", "C", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "C", "D"}, {"AC", "B", "F"}, {"A", "B", "E", "D"}, {"A", "C", "D", "B"}, {"B", "C", "D", "F"}, {"B", "D", "E", "C"}}
{{"A", "C", "D"}, {"AD", "B", "F"}, {"A", "B", "F", "C"}, {"A", "C", "E", "B"}, {"B", "C", "E", "F"}, {"B", "C", "F", "D"}}
{{"A", "C", "D"}, {"B", "C", "EF"}, {"A", "B", "E", "C"}, {"A", "B", "F", "D"}, {"B", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "C", "D"}, {"BD", "C", "E"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}, {"B", "C", "F", "E"}, {"B", "D", "F", "C"}}
{{"A", "C", "DF"}, {"A", "D", "E"}, {"A", "B", "C", "E"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}, {"B", "D", "F", "C"}}
{{"A", "C", "E"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"B", "C", "F", "D"}, {"B", "D", "E", "C"}}
{{"A", "C", "E"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"B", "D", "E", "C"}, {"B", "E", "F", "D"}}
{{"A", "C", "E"}, {"AC", "B", "F"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "C", "D", "F"}, {"B", "D", "E", "C"}}
{{"A", "C", "E"}, {"AC", "B", "F"}, {"A", "B", "D", "E"}, {"A", "C", "D", "B"}, {"B", "C", "E", "F"}, {"B", "D", "E", "C"}}
{{"A", "C", "E"}, {"BF", "C", "D"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"B", "D", "E", "C"}, {"B", "E", "F", "D"}}
{{"A", "C", "F"}, {"AF", "B", "E"}, {"A", "B", "D", "C"}, {"B", "C", "D", "F"}, {"B", "D", "F", "E"}, {"C", "D", "E", "B"}}
{{"A", "C", "F"}, {"B", "C", "EF"}, {"A", "B", "D", "F"}, {"A", "B", "E", "C"}, {"B", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "D", "E"}, {"AD", "B", "C"}, {"A", "B", "C", "E"}, {"A", "B", "F", "C"}, {"A", "C", "F", "B"}, {"B", "C", "E", "D"}}
{{"AE", "B", "D"}, {"AF", "B", "C"}, {"A", "C", "E", "D"}, {"A", "E", "F", "C"}, {"A", "C", "D", "B"}, {"A", "C", "D", "B"}}
{{"A", "B", "E", "C"}, {"A", "B", "F", "C"}, {"A", "C", "F", "B"}, {"A", "D", "E", "B"}, {"AD", "B", "C"}, {"AD", "B", "C"}}
{{"A", "B", "CE"}, {"A", "BD", "C"}, {"A", "B", "F", "C"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "CE"}, {"A", "BE", "D"}, {"A", "C", "D", "B"}, {"A", "C", "F", "D"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "B", "CE"}, {"A", "CF", "E"}, {"A", "C", "D", "B"}, {"A", "C", "D", "E"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "B", "CE"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "B", "E", "D"}, {"A", "D", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "B", "CF"}, {"A", "BC", "F"}, {"A", "D", "E", "F"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "CF"}, {"A", "BD", "F"}, {"A", "D", "E", "F"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "CF"}, {"A", "BE", "C"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "B", "CF"}, {"AB", "C", "E"}, {"A", "B", "E", "C"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "D", "E"}}
{{"A", "B", "DE"}, {"A", "BC", "E"}, {"A", "C", "F", "E"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "DE"}, {"A", "BC", "E"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}, {"B", "C", "F", "E"}}
{{"A", "B", "DE"}, {"B", "C", "DE"}, {"A", "B", "E", "C"}, {"A", "C", "E", "B"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "B", "DF"}, {"A", "BC", "F"}, {"A", "B", "C", "F"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "DF"}, {"AB", "C", "E"}, {"A", "B", "D", "E"}, {"A", "D", "E", "C"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BC", "D"}, {"A", "C", "DF"}, {"A", "C", "E", "D"}, {"A", "D", "E", "C"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "BC", "D"}, {"A", "CE", "D"}, {"A", "C", "E", "D"}, {"A", "E", "F", "D"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "BC", "D"}, {"AC", "B", "D"}, {"A", "B", "E", "D"}, {"A", "C", "F", "D"}, {"A", "D", "E", "B"}, {"B", "C", "E", "A"}}
{{"A", "BC", "D"}, {"AE", "B", "C"}, {"A", "B", "C", "D"}, {"A", "C", "E", "B"}, {"A", "E", "F", "C"}, {"B", "D", "F", "A"}}
{{"A", "BC", "D"}, {"B", "C", "DE"}, {"A", "B", "E", "D"}, {"A", "C", "E", "B"}, {"A", "E", "F", "C"}, {"B", "C", "D", "A"}}
{{"A", "BC", "D"}, {"B", "C", "DE"}, {"A", "B", "F", "D"}, {"A", "C", "E", "B"}, {"A", "D", "E", "C"}, {"B", "C", "D", "A"}}
{{"A", "BC", "E"}, {"AC", "B", "D"}, {"A", "D", "F", "B"}, {"B", "C", "D", "E"}, {"B", "C", "E", "A"}, {"B", "C", "E", "D"}}
{{"A", "BC", "E"}, {"AD", "B", "C"}, {"A", "B", "D", "C"}, {"A", "D", "F", "B"}, {"B", "C", "D", "E"}, {"B", "C", "E", "A"}}
{{"A", "BC", "E"}, {"AF", "B", "C"}, {"A", "B", "C", "E"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}, {"B", "D", "E", "A"}}
{{"A", "BC", "F"}, {"A", "BE", "D"}, {"A", "B", "D", "F"}, {"A", "B", "E", "D"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BD", "C"}, {"A", "BE", "D"}, {"A", "B", "F", "C"}, {"A", "C", "F", "D"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "BD", "C"}, {"A", "BF", "E"}, {"A", "B", "C", "E"}, {"A", "B", "D", "C"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "BD", "C"}, {"AB", "C", "D"}, {"A", "B", "E", "C"}, {"A", "C", "E", "D"}, {"A", "D", "E", "C"}, {"B", "E", "F", "A"}}
{{"A", "BD", "E"}, {"AC", "B", "D"}, {"A", "B", "C", "E"}, {"A", "B", "E", "D"}, {"A", "C", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BD", "E"}, {"AD", "B", "C"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"A", "C", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "BD", "F"}, {"AB", "C", "E"}, {"A", "B", "D", "F"}, {"A", "C", "D", "E"}, {"A", "D", "F", "C"}, {"B", "C", "D", "A"}}
{{"A", "BD", "F"}, {"AB", "C", "E"}, {"A", "B", "D", "F"}, {"A", "D", "E", "C"}, {"A", "D", "F", "E"}, {"B", "C", "D", "A"}}
{{"A", "BD", "F"}, {"AC", "B", "E"}, {"A", "B", "F", "E"}, {"A", "C", "D", "F"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BE", "D"}, {"A", "C", "DE"}, {"A", "B", "F", "D"}, {"A", "D", "E", "C"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BE", "D"}, {"AB", "C", "F"}, {"A", "B", "E", "C"}, {"A", "B", "E", "D"}, {"B", "C", "D", "A"}, {"B", "C", "E", "F"}}
{{"A", "BE", "D"}, {"AC", "B", "E"}, {"A", "B", "D", "E"}, {"A", "C", "F", "D"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BE", "D"}, {"AC", "B", "E"}, {"A", "B", "F", "D"}, {"A", "C", "D", "B"}, {"A", "C", "D", "E"}, {"B", "C", "D", "A"}}
{{"A", "BF", "D"}, {"AB", "C", "E"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}, {"A", "C", "F", "E"}, {"B", "C", "D", "A"}}
{{"A", "C", "DF"}, {"AC", "B", "E"}, {"A", "B", "F", "E"}, {"A", "D", "F", "B"}, {"A", "D", "F", "C"}, {"B", "C", "D", "A"}}
{{"A", "CD", "F"}, {"AB", "D", "E"}, {"A", "C", "D", "E"}, {"A", "C", "D", "F"}, {"A", "C", "E", "D"}, {"B", "C", "F", "A"}}
{{"A", "D", "EF"}, {"AC", "B", "E"}, {"A", "B", "D", "E"}, {"A", "B", "F", "D"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "D", "EF"}, {"AC", "B", "E"}, {"A", "B", "D", "E"}, {"A", "C", "F", "D"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"AB", "C", "D"}, {"AC", "B", "E"}, {"A", "B", "F", "D"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}, {"A", "D", "F", "E"}}
{{"AB", "C", "D"}, {"B", "DF", "E"}, {"A", "B", "C", "D"}, {"A", "C", "D", "E"}, {"A", "C", "E", "B"}, {"A", "D", "E", "C"}}
{{"AB", "C", "E"}, {"AC", "B", "D"}, {"A", "B", "D", "C"}, {"A", "B", "F", "D"}, {"A", "C", "D", "E"}, {"A", "D", "F", "B"}}
{{"AB", "C", "E"}, {"AC", "B", "D"}, {"A", "B", "D", "C"}, {"A", "B", "F", "D"}, {"A", "D", "F", "B"}, {"B", "C", "D", "E"}}
{{"AB", "D", "E"}, {"AF", "B", "C"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}, {"A", "C", "E", "B"}, {"A", "D", "F", "E"}}
{{"AC", "B", "D"}, {"AE", "B", "C"}, {"A", "B", "F", "D"}, {"A", "C", "D", "B"}, {"A", "C", "F", "B"}, {"A", "E", "F", "C"}}
{{"AD", "B", "C"}, {"AE", "B", "C"}, {"A", "B", "D", "C"}, {"A", "B", "F", "C"}, {"A", "C", "F", "B"}, {"A", "D", "E", "B"}}
{{"A", "B", "E"}, {"A", "BD", "C"}, {"A", "C", "D", "E"}, {"B", "C", "EF", "A"}, {"B", "D", "F", "C"}, {"C", "D", "E", "B"}}
{{"A", "B", "E"}, {"AB", "C", "D"}, {"A", "C", "D", "E"}, {"AE", "B", "F", "C"}, {"B", "C", "F", "D"}, {"C", "D", "E", "B"}}
{{"A", "B", "F"}, {"AF", "B", "E"}, {"A", "C", "D", "B"}, {"AF", "C", "D", "E"}, {"B", "C", "D", "F"}, {"C", "D", "E", "B"}}
{{"A", "BC", "D"}, {"A", "C", "E"}, {"A", "B", "F", "E"}, {"B", "C", "E", "D"}, {"B", "E", "F", "C"}, {"C", "D", "EF", "A"}}
{{"A", "BC", "D"}, {"A", "C", "E"}, {"A", "B", "F", "E"}, {"B", "D", "E", "C"}, {"B", "E", "F", "D"}, {"C", "D", "EF", "A"}}
{{"A", "BE", "C"}, {"C", "D", "F"}, {"A", "B", "D", "C"}, {"AE", "B", "F", "C"}, {"B", "C", "E", "D"}, {"B", "D", "E", "F"}}
{{"A", "BF", "C"}, {"A", "D", "E"}, {"A", "B", "C", "D"}, {"AF", "B", "D", "C"}, {"B", "C", "D", "E"}, {"B", "C", "E", "A"}}
{{"A", "C", "E"}, {"AE", "B", "F"}, {"A", "B", "D", "C"}, {"AF", "C", "D", "E"}, {"B", "C", "D", "F"}, {"C", "D", "E", "B"}}
{{"A", "C", "E"}, {"BF", "C", "D"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"AF", "B", "E", "C"}, {"B", "C", "E", "D"}}
{{"A", "D", "E"}, {"AE", "B", "C"}, {"A", "B", "C", "D"}, {"A", "C", "DF", "B"}, {"B", "C", "D", "E"}, {"B", "D", "F", "C"}}
{{"A", "D", "EF"}, {"A", "E", "F"}, {"A", "B", "C", "D"}, {"A", "B", "C", "F"}, {"B", "C", "DF", "E"}, {"B", "C", "E", "A"}}
{{"A", "BC", "DF"}, {"B", "C", "E"}, {"A", "B", "D", "E"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}, {"B", "C", "D", "A"}}
{{"A", "BE", "CF"}, {"B", "D", "E"}, {"A", "B", "C", "D"}, {"A", "C", "D", "B"}, {"A", "C", "D", "E"}, {"B", "C", "F", "A"}}
{{"A", "BE", "DF"}, {"B", "D", "F"}, {"A", "B", "C", "D"}, {"A", "B", "C", "F"}, {"A", "C", "D", "B"}, {"B", "C", "E", "A"}}
{{"A", "BF", "CE"}, {"B", "C", "E"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BF", "CE"}, {"B", "C", "E"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "CF", "DE"}, {"B", "D", "E"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"A", "C", "D", "B"}, {"B", "C", "F", "A"}}
{{"A", "B", "CE"}, {"A", "B", "CF"}, {"A", "C", "F", "B"}, {"A", "DF", "E", "B"}, {"B", "C", "D", "A"}, {"B", "C", "D", "A"}}
{{"AC", "B", "D"}, {"AC", "B", "E"}, {"A", "BC", "F", "D"}, {"A", "D", "F", "E"}, {"A", "D", "E", "B"}, {"A", "D", "E", "B"}}
{{"AE", "B", "C"}, {"B", "CF", "D"}, {"A", "BE", "F", "C"}, {"A", "C", "F", "D"}, {"A", "C", "D", "B"}, {"A", "C", "D", "B"}}
{{"A", "B", "CD"}, {"A", "C", "DE"}, {"A", "BF", "E", "C"}, {"A", "C", "D", "B"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "B", "CE"}, {"A", "BC", "D"}, {"A", "B", "C", "D"}, {"A", "DF", "E", "B"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "B", "CE"}, {"A", "BE", "C"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}, {"B", "C", "DF", "A"}, {"B", "D", "E", "A"}}
{{"A", "B", "CE"}, {"A", "BE", "D"}, {"A", "B", "C", "D"}, {"A", "C", "DF", "B"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "B", "CE"}, {"AB", "C", "D"}, {"A", "B", "C", "D"}, {"A", "B", "F", "C"}, {"A", "DE", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "B", "CE"}, {"B", "CF", "D"}, {"A", "B", "C", "D"}, {"A", "C", "D", "B"}, {"A", "DF", "E", "B"}, {"B", "C", "E", "A"}}
{{"A", "B", "CEF"}, {"A", "BE", "C"}, {"A", "C", "D", "B"}, {"A", "D", "F", "C"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "B", "CF"}, {"A", "BEF", "D"}, {"A", "B", "C", "D"}, {"A", "C", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "DE"}, {"A", "BE", "C"}, {"A", "B", "DF", "C"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "DE"}, {"A", "BE", "C"}, {"A", "B", "E", "C"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "DF", "A"}}
{{"A", "B", "DE"}, {"A", "BE", "D"}, {"A", "BC", "F", "D"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "B", "DF"}, {"AB", "C", "D"}, {"A", "B", "D", "C"}, {"A", "C", "EF", "D"}, {"A", "D", "F", "B"}, {"B", "C", "E", "A"}}
{{"A", "BC", "D"}, {"A", "BE", "C"}, {"A", "B", "C", "D"}, {"A", "DF", "E", "C"}, {"B", "C", "E", "A"}, {"B", "D", "F", "A"}}
{{"A", "BC", "D"}, {"AB", "C", "D"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}, {"A", "C", "EF", "D"}, {"B", "C", "E", "A"}}
{{"A", "BC", "E"}, {"A", "BEF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "BC", "F"}, {"A", "BD", "E"}, {"A", "B", "C", "E"}, {"A", "B", "C", "F"}, {"B", "C", "D", "A"}, {"B", "C", "DE", "A"}}
{{"A", "BC", "F"}, {"A", "CF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "CE", "F"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BCE", "F"}, {"A", "BE", "D"}, {"A", "B", "C", "D"}, {"A", "B", "C", "F"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BCE", "F"}, {"A", "BF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "C", "F"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BCE", "F"}, {"AC", "B", "E"}, {"A", "B", "D", "E"}, {"A", "B", "D", "F"}, {"A", "D", "E", "B"}, {"B", "C", "D", "A"}}
{{"A", "BCE", "F"}, {"B", "CD", "E"}, {"A", "C", "D", "B"}, {"A", "C", "D", "F"}, {"B", "C", "D", "A"}, {"B", "C", "D", "E"}}
{{"A", "BD", "C"}, {"A", "BE", "C"}, {"A", "B", "F", "C"}, {"A", "D", "EF", "C"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "BD", "C"}, {"A", "BE", "C"}, {"A", "B", "F", "C"}, {"A", "D", "EF", "C"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "BD", "C"}, {"A", "BE", "D"}, {"A", "B", "F", "C"}, {"A", "C", "EF", "D"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "BD", "C"}, {"A", "BF", "C"}, {"A", "E", "F", "C"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}, {"B", "D", "EF", "C"}}
{{"A", "BD", "C"}, {"AB", "C", "D"}, {"A", "C", "F", "D"}, {"A", "E", "F", "C"}, {"B", "C", "E", "A"}, {"B", "D", "EF", "C"}}
{{"A", "BD", "F"}, {"A", "BE", "C"}, {"A", "B", "F", "C"}, {"A", "CE", "D", "F"}, {"B", "C", "F", "A"}, {"B", "D", "E", "A"}}
{{"A", "BD", "F"}, {"A", "BF", "C"}, {"A", "B", "F", "C"}, {"A", "CE", "D", "F"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BD", "F"}, {"AC", "B", "D"}, {"A", "B", "C", "F"}, {"A", "B", "CF", "D"}, {"A", "C", "E", "B"}, {"B", "C", "E", "A"}}
{{"A", "BE", "C"}, {"A", "BEF", "D"}, {"A", "B", "C", "D"}, {"A", "B", "F", "C"}, {"B", "C", "D", "A"}, {"B", "E", "F", "A"}}
{{"A", "BE", "C"}, {"AE", "B", "D"}, {"A", "B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "CF", "D", "B"}, {"B", "C", "F", "A"}}
{{"A", "BE", "D"}, {"A", "BF", "D"}, {"A", "B", "E", "D"}, {"A", "CE", "F", "D"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BE", "D"}, {"AD", "B", "C"}, {"A", "B", "C", "D"}, {"A", "B", "F", "C"}, {"A", "C", "EF", "B"}, {"B", "C", "E", "A"}}
{{"A", "BE", "D"}, {"AD", "B", "C"}, {"A", "B", "C", "D"}, {"A", "B", "F", "C"}, {"A", "C", "EF", "B"}, {"B", "E", "F", "A"}}
{{"A", "BEF", "C"}, {"AC", "B", "E"}, {"A", "B", "D", "C"}, {"A", "B", "D", "E"}, {"A", "D", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "BF", "C"}, {"A", "CE", "D"}, {"A", "B", "C", "D"}, {"AF", "B", "E", "C"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BF", "D"}, {"A", "CDF", "E"}, {"A", "B", "D", "E"}, {"A", "B", "F", "D"}, {"B", "C", "D", "A"}, {"B", "C", "E", "A"}}
{{"A", "BF", "D"}, {"AB", "C", "D"}, {"A", "B", "F", "C"}, {"A", "B", "F", "D"}, {"A", "C", "EF", "D"}, {"B", "C", "E", "A"}}
{{"A", "BF", "D"}, {"AC", "B", "D"}, {"A", "B", "EF", "D"}, {"A", "C", "D", "B"}, {"A", "C", "E", "D"}, {"B", "C", "E", "A"}}
{{"A", "BF", "E"}, {"AB", "C", "D"}, {"A", "B", "F", "D"}, {"A", "B", "F", "E"}, {"A", "D", "EF", "C"}, {"B", "C", "E", "A"}}
{{"A", "C", "DE"}, {"AC", "B", "D"}, {"A", "B", "E", "C"}, {"A", "B", "EF", "D"}, {"A", "E", "F", "B"}, {"B", "C", "D", "A"}}
{{"A", "C", "DE"}, {"AEF", "B", "C"}, {"A", "B", "D", "C"}, {"A", "C", "D", "B"}, {"A", "E", "F", "C"}, {"B", "D", "E", "A"}}
{{"A", "C", "DEF"}, {"AB", "C", "D"}, {"A", "B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "D", "E", "C"}, {"B", "E", "F", "A"}}
{{"A", "C", "DF"}, {"AB", "C", "D"}, {"A", "B", "C", "D"}, {"A", "B", "E", "C"}, {"A", "D", "F", "C"}, {"B", "DF", "E", "A"}}
{{"A", "CE", "F"}, {"AE", "B", "C"}, {"A", "B", "D", "F"}, {"A", "C", "D", "B"}, {"B", "C", "D", "A"}, {"B", "D", "EF", "C"}}
{{"AB", "C", "D"}, {"AB", "C", "E"}, {"A", "B", "C", "D"}, {"A", "B", "EF", "C"}, {"A", "D", "F", "C"}, {"B", "C", "D", "E"}}
{{"AB", "C", "E"}, {"AD", "B", "C"}, {"A", "B", "D", "E"}, {"A", "B", "DF", "C"}, {"A", "D", "E", "C"}, {"A", "D", "F", "B"}}
{{"AC", "B", "E"}, {"AD", "B", "E"}, {"A", "B", "D", "E"}, {"A", "C", "F", "B"}, {"A", "CF", "D", "B"}, {"B", "C", "F", "E"}}
{{"A", "B", "F"}, {"A", "CF", "D"}, {"A", "CD", "E", "F"}, {"B", "C", "F", "D"}, {"B", "CE", "D", "A"}, {"C", "E", "F", "B"}}
{{"A", "CF", "DE"}, {"C", "D", "E"}, {"A", "B", "C", "D"}, {"A", "B", "C", "E"}, {"A", "B", "D", "C"}, {"B", "CE", "F", "A"}}
{{"A", "C", "DF"}, {"ADF", "B", "E"}, {"A", "C", "DE", "B"}, {"A", "D", "F", "C"}, {"B", "C", "D", "A"}, {"B", "C", "D", "E"}}
{{"AD", "B", "E"}, {"B", "C", "DE"}, {"A", "B", "EF", "C"}, {"A", "C", "F", "E"}, {"A", "DE", "F", "B"}, {"C", "D", "E", "B"}}
{{"AD", "B", "F"}, {"BDF", "C", "E"}, {"A", "B", "CF", "E"}, {"A", "B", "D", "F"}, {"A", "C", "D", "B"}, {"A", "E", "F", "C"}}
{{"A", "BE", "F"}, {"AC", "B", "E"}, {"A", "C", "D", "F"}, {"AE", "C", "D", "B"}, {"B", "CF", "D", "A"}, {"BF", "C", "D", "E"}}
{{"AF", "B", "C"}, {"B", "D", "E"}, {"A", "B", "C", "E"}, {"A", "C", "E", "D"}, {"A", "E", "F", "C"}, {"A", "C", "D", "B"}, {"A", "C", "D", "B"}}
{{"A", "D", "E"}, {"AD", "B", "C"}, {"A", "B", "C", "E"}, {"A", "B", "F", "C"}, {"A", "C", "F", "B"}, {"B", "C", "D", "A"}, {"B", "C", "E", "D"}}
{{"AB", "C", "D"}, {"B", "C", "E"}, {"A", "B", "D", "C"}, {"A", "B", "F", "D"}, {"A", "C", "D", "E"}, {"A", "D", "E", "B"}, {"A", "D", "E", "C"}}
{{"AC", "B", "D"}, {"B", "C", "E"}, {"A", "B", "D", "C"}, {"A", "B", "F", "D"}, {"A", "C", "D", "E"}, {"A", "D", "E", "B"}, {"A", "D", "F", "B"}}

==> anc/HEIvectors.txt <==
1	1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	0	0	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	-1	0	0	0	0	1	1	0	0	0	1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	0	0	0	0	-1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	1	-1	0	1	0	0	0	0	0	0	-1	0	0	0	0	1	0	0	1	0	1	0	0	0	-1	0	1	0	0	1	0	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0	0	0	1	1	0	1	1	0	0	0	0	-1	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	0	0	0	0	-1	0	0	2	1	1	0	1	0	0	1	0	0	0	1	0	1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	0	0	-1	0	-1	0	0	1	1	1	0	1	1	0	1	0	0	-1	1	0	1	0	0	1	0	0	0	0	-1	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-2	0	0	0	-2	0	-1	0	0	3	3	1	0	1	3	0	1	0	0	1	1	0	1	0	0	1	0	0	0	-2	-2	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	0	0	0	-1	0	0	0	1	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	0	0	-1	0	0	-1	0	-1	0	1	0	0	1	0	0	0	0	1	1	0	0	1	0	0	1	0	0	1	-1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	0	-1	0	0	1	1	0	1	0	0	0	1	0	-1	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-2	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	1	0	1	0	1	0	0	0	2	0	0	0	0	0	0	0	0	0	-2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	0	1	0	0	0	1	1	0	0	1	0	0	0	0	1	0	0	2	0	0	0	0	0	0	0	0	0	-1	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	0	-1	-1	1	0	0	0	1	1	0	0	0	1	0	0	0	0	1	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	-1	-1	-1	0	1	0	0	0	0	1	1	1	0	0	0	1	0	0	1	0	0	1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-1	0	0	0	-1	1	0	0	-1	1	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	-1	1	0	1	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	0	-1	0	0	1	1	0	0	0	1	0	0	0	0	0	1	-1	1	0	0	0	0	0	0	0	-1	1	0	0	0	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	0	0	-1	-1	0	1	0	-1	0	1	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	1	0	1	0	0	0	1	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	0	-1	-1	1	1	1	0	0	0	0	0	1	0	0	0	-1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	0	0	0	-1	0	0	0	2	1	1	0	1	0	1	0	0	0	0	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	0	0	1	1	1	1	1	1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-2	-1	-1	-1	-1	0	0	0	1	1	0	1	0	0	-1	0	0	-1	0	-1	0	0	0	0	1	0	0	1	0	1	-1	0	0	0	0	1	1	0	1	1	0	0	0	0	0	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-2	-1	-1	-1	-1	0	0	0	1	1	0	1	0	0	-1	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	1	-1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	0	1	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	1	-1	-1	1	0	0	0	0	0	1	0	1	1	0	0	-1	0	1	1	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	0	0	-1	0	0	-1	-1	0	0	1	0	0	1	0	-1	1	1	0	0	0	1	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	1	0	0	0	0	-1	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	1	-1	0	1	0	0	2	0	0	0	0	1	0	0	0	0	0	1	0	0	1	0	0	0	0	-1	0	-1	0	0	0	1	0	0	0	1	0	-1	0	0	-1	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	0	0	-1	0	-1	0	-1	0	0	1	0	0	1	0	1	0	0	-1	0	0	1	0	1	1	0	1	0	1	0	0	-1	0	0	-1	0	0	0	1	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	1	0	-1	0	-1	-1	0	0	0	0	0	0	1	0	1	0	-1	0	1	0	1	1	0	0	1	1	1	0	0	0	0	0	0	-1	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	-1	0	0	-1	-1	0	0	1	0	0	0	0	-1	0	1	0	1	0	1	1	0	0	0	1	1	0	0	0	0	0	0	1	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	-1	-1	0	0	0	-2	0	0	0	0	0	1	0	-1	0	1	1	0	0	0	0	1	1	0	1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	0	-2	0	0	-1	-1	0	0	0	0	0	1	0	-1	0	1	0	1	0	0	1	0	1	0	1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	-1	0	0	0	0	0	0	0	0	-1	0	-2	2	0	1	0	0	1	0	1	0	1	0	0	0	0	0	1	0	0	1	1	0	-1	0	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	0	-1	0	-1	-1	0	0	2	0	0	0	1	0	1	2	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	-1	0	0	0	-1	0	-1	1	0	0	0	0	-1	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	0	0	-1	0	0	-1	0	0	0	1	0	0	1	0	-1	1	0	0	0	0	1	0	0	1	0	0	-1	0	0	0	0	0	0	0	0	0	1	-1	0	0	1	1	0	0	0	-1	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	1	0	0	0	1	1	0	1	0	1	0	0	1	1	-1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	2	0	0	0	0	-1	-1	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	0	0	-1	0	0	0	0	1	1	0	0	0	1	-1	0	-1	0	0	1	1	0	0	0	0	0	1	0	0	-1	0	0	0	1	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	-1	1	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	-1	0	1	0	0	0	0	-1	0	0	1	0	0	1	-1	0	0	1	1	0	0	0	-1	0	0	-1	0
-2	-1	-1	-1	0	0	0	0	1	-1	0	1	0	0	-1	0	0	-1	0	0	0	0	0	1	1	0	1	1	0	0	0	-1	-1	1	0	0	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	1	0	-1	0	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	1	0	1	0	0	1	0	0	0	1	0	0	0	-1	0	0	1	1	0	-1	1	0	0	0	0	-1	0	-1	0	0
-1	-1	-1	-1	-1	0	-1	-1	0	1	0	1	0	0	0	0	0	0	0	-1	0	1	1	0	0	1	0	0	0	0	0	0	-1	-1	0	1	0	0	1	0	0	-1	1	1	0	0	0	0	0	0	0	1	-1	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	0	-1	0	0	0	-2	0	0	0	0	-1	1	0	-1	0	1	0	0	0	0	0	1	0	0	1	1	1	0	0	1	0	0	1	0	-1	0	1	0	0	-1	0	-2	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0	-1	0	0	1	0	1	0	0	0	0	0	0	1	1	0	0	1	0	1	0	0	1	0	-1	0	1	-1	0	0	0	-2	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	0	0	0	-1	0	0	0	1	1	0	0	0	-1	1	0	0	0	0	1	1	0	0	0	0	-1	0	0	0	0	-1	0	1	0	0	1	-1	0	0	1	1	0	0	0	-1	-1	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	1	-1	-1	1	0	1	0	0	0	0	0	1	1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	-1	0	-1	0	0	1	0	0	1	0	0	0	0	-1	0	-1	0	1	0	0	0	0	0	1	-1	1	-1	0	0	0	0	0	0	0	1	1	0	0	0	0	1	0	1	1	-1	-1	1	0	0	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	0	-1	0	0	0	-1	0	-1	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	-1	0	1	0	0	0	0	0	0	0	1	1	-1	0	1	-1	0	1	0	-1	0	0	-1	0	0
-1	-1	-1	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	1	0	-1	1	1	1	0	0	0	0	0	0	1	0	1	0	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	1	0	0	-1	1	0	0	1	1	-1	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	-1	0	-1	-1	1	0	1	0	0	0	1	0	0	0	-1	0	1	0	0	1	0	1	0	1	1	0	-1	0	1	0	0	0	0	0	1	0	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	0	0	-1	0	0	-1	-1	-1	0	1	0	0	1	0	0	1	0	1	0	-1	0	1	1	0	0	1	0	0	0	1	0	-1	0	0	0	0	0	0	1	-1	0	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	-1	1	0	-1	0	-1	-1	0	0	0	0	0	0	2	1	0	1	1	0	0	0	0	1	-1	0	0	0	1	0	0	0	1	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	0	-1	-1	0	-1	0	1	0	0	1	0	0	0	-1	1	1	0	1	1	0	0	0	0	0	1	-1	0	0	0	1	0	0	1	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-2	0	0	-1	-1	0	1	0	0	0	1	0	-1	0	1	0	1	0	0	1	0	0	0	1	1	0	0	0	1	0	0	1	0	-1	0	1	0	0	-1	0	-2	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	-1	0	1	-1	0	0	0	-1	0	0	0	-1	1	1	1	0	0	2	0	0	-1	1	0	0	0	0	0	0	0	0	0	1	0	-1	0	0	1	0	0	1	0	-1	1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	0	-1	0	-1	0	0	0	2	0	0	0	1	0	1	1	0	0	1	0	1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	-1	1	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	-1	0	-1	0	0	0	1	-1	1	0	1	0	1	0	1	0	1	0	0	0	0	0	1	1	0	0	0	0	0	1	0	0	-1	-1	0	1	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	-1	0	-1	0	0	1	1	-1	1	0	1	0	0	0	0	0	1	0	0	0	0	1	1	1	0	0	-1	0	0	1	0	0	0	0	0	1	0	-1	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	0	-1	-1	0	0	1	1	0	1	-1	0	0	1	0	0	0	0	1	0	0	0	1	1	0	0	1	0	0	-1	0	1	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	-1	0	-1	0	-1	0	-1	0	0	1	1	-1	1	0	1	0	0	0	0	0	0	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	0	0	0	-1	0	1	1	0	1	0	1	0	0	1	0	1	0	1	0	1	0	0	0	0	0	0	1	-1	0	-1	0	0	0	1	0	-1	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	0	-1	0	-2	1	0	1	0	0	0	0	0	0	1	-1	0	0	1	0	1	0	0	1	1	1	0	0	0	0	0	1	0	-1	0	1	0	0	-1	0	-2	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	0	-1	0	-2	1	0	1	0	0	0	0	0	0	1	0	0	-1	1	0	1	0	0	1	1	0	0	1	0	0	0	1	0	-1	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	-1	0	0	0	0	-2	1	0	1	0	1	0	0	1	0	1	0	0	0	-1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	-1	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	1	0	0	1	1	0	0	0	1	0	0	0	0	1	-1	0	1	1	0	0	0	1	0	0	1	0	-1	0	1	0	0	-1	0	-2	0	0	0	0	0	0
-2	-2	-1	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	-1	0	-1	0	-1	0	-1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	1	0	1	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	-1	0	0	0	-1	1	1	-1	0	0	1	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	-1	-1	1	0	0	0	1	-1	0	0	0	1	-1	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	0	1	0	-1	-1	0	-1	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	1	0	-1	0	0	0	0	0	0	0	1	0	0	0	0	1	0	1	1	0	0	0	0	1	0	1	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	-1	0	-1	0	0	1	0	0	1	0	0	0	0	-1	0	0	0	1	0	0	0	0	0	0	-1	0	0	0	0	1	-1	-1	0	0	1	0	0	0	0	0	2	1	0	1	0	0	0	1	-1	0	1	0	-2	0	0	-1	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	1	0	-1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	1	-1	0	0	0	0	0	-1	0	0	0	1	0	-1	0	0	1	1	0	0	0	2	1	0	0	0	-1	-1	-1	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	0	0	0	0	0	0	0	1	1	0	0	0	-1	0	0	-1	0	0	1	0	0	0	-1	0	0	1	0	0	0	0	0	1	1	0	0	0	2	0	0	0	-1	-2	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	-1	0	0	0	-1	0	0	-1	-1	0	1	0	0	0	1	-1	-1	0	1	0	1	0	0	0	0	0	1	0	0	0	-1	1	1	1	0	0	0	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	-1	0	0	0	-1	0	0	-1	-1	0	1	0	-1	-1	1	0	0	0	1	0	1	0	0	1	0	0	0	0	0	0	-1	1	1	0	0	1	1	0	0	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	-1	0	0	0	0	0	0	-1	-1	-1	1	-1	-1	0	0	0	0	1	0	1	0	0	0	1	1	0	0	0	0	0	1	1	0	0	0	0	0	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	-1	0	0	0	0	0	0	-2	-1	0	1	-1	0	-1	0	0	0	1	1	0	0	0	0	1	1	0	0	0	0	0	1	0	1	0	0	0	1	0	0	0	1	0	0	0	0	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-1	0	0	1	0	1	-1	0	0	1	0	1	0	0	0	1	0	0	0	0	1	0	1	1	0	-1	0	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	1	0	1	0	0	0	-1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	1	0	0	1	0	0	1	-1	0	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	0	0	-1	0	0	-1	-1	1	0	0	0	0	0	0	0	1	0	0	0	0	-1	-1	1	1	0	1	0	0	1	0	1	1	0	0	0	0	0	0	1	-1	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	0	-1	0	0	0	0	-1	0	-1	1	0	1	0	0	0	0	0	0	0	0	0	-1	1	-1	1	0	0	1	0	0	0	1	0	1	0	1	0	0	0	0	1	-1	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	0	-1	0	0	0	0	0	-1	-1	1	0	1	0	0	0	0	0	0	0	-1	0	-1	0	1	1	0	0	1	0	1	0	1	0	0	0	0	1	0	0	1	1	-1	0	0	-1	-2	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	-1	-1	0	0	0	0	0	1	1	0	1	1	0	0	0	-1	0	1	-1	0	0	0	0	0	0	0	0	-1	1	0	0	1	0	0	1	0	1	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	-1	-1	0	0	1	0	0	0	1	-1	1	1	0	-1	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	0	0	2	0	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	0	0	-1	0	0	0	1	-1	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	0	-1	0	1	1	0	-1	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	-1	1	-1	-1	-1	0	0	0	0	-1	1	0	1	0	0	0	0	0	1	1	1	0	-1	0	0	0	0	0	0	0	1	0	1	0	0	0	0	-1	0	1	1	1	0	0	-1	-1	0	-1	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	0	-1	-1	0	0	0	-1	0	0	1	0	1	1	0	0	0	0	-1	0	-1	0	0	1	1	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	1	0	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	1	0	-1	-1	-1	0	1	1	0	0	0	0	0	0	1	0	-1	0	0	1	0	0	-1	1	0	0	0	0	1	0	0	0	1	-1	0	0	1	1	0	0	1	-1	-1	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	-1	0	0	0	0	-1	-1	1	0	0	1	0	0	0	0	0	1	0	-1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	-1	0	0	0	2	0	1	0	-1	-1	0	0	-1	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	-1	0	0	0	-1	0	0	0	-1	1	1	0	0	0	1	0	-1	0	0	0	0	-1	0	0	1	1	0	0	0	0	0	1	1	0	0	0	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	-1	-1	0	0	0	0	0	-1	1	0	1	1	0	0	0	0	1	0	0	1	-1	0	0	1	1	0	0	0	0	0	1	0	0	-1	1	0	0	1	-1	-1	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	-1	0	-1	0	0	0	0	-1	0	0	2	0	0	0	0	0	-1	1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	1	0	1	1	0	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	-1	-1	0	0	0	-1	0	0	1	0	0	1	0	0	-1	1	0	0	0	-1	0	0	1	0	0	1	1	0	0	1	1	0	0	1	0	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	0	-1	-1	0	0	-1	0	0	1	0	0	1	0	0	-1	1	0	0	0	-1	0	0	0	0	1	1	0	0	1	1	1	0	0	1	0	-1	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	0	-1	0	0	0	0	-1	0	-1	1	0	1	0	0	0	0	0	-1	1	-1	0	0	1	0	0	0	0	0	1	1	0	0	0	1	0	1	1	0	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	1	0	1	-1	0	1	0	0	1	0	0	0	0	0	1	0	0	0	-1	1	0	0	1	1	0	0	0	1	0	0	0	-1	-1	0	-1	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	1	0	-1	0	0	0	1	1	1	0	1	0	0	0	1	1	0	0	0	0	0	1	0	1	-1	0	0	0	1	0	0	0	0	0	1	-1	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-1	-1	1	1	0	0	0	1	-1	1	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	-1	0	1	1	0	1	0	0	0	0	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	0	-1	0	0	0	-1	-2	-1	1	0	0	1	0	0	1	0	2	0	0	0	0	1	0	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	-1	0	1	1	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-1	0	-1	0	-1	-1	0	-1	0	1	1	0	1	0	1	0	0	0	0	0	0	1	-1	0	1	0	0	1	0	0	0	0	1	1	0	0	0	0	-1	1	1	0	0	0	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	0	-1	-1	-1	-1	0	1	0	0	1	0	0	-1	0	1	0	0	0	1	1	0	1	1	0	0	0	0	1	1	0	0	0	0	0	1	-1	0	0	0	1	0	-1	0	-1	-1	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	1	0	0	0	0	1	0	0	1	0	-1	0	1	1	0	0	1	0	1	0	1	0	0	0	0	1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	0	-1	0	0	-1	-1	-1	-1	0	1	0	1	0	0	1	1	0	0	0	-1	0	0	1	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	-1	1	0	1	0	0	-1	-1	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	1	1	0	0	0	0	1	1	0	0	0	1	0	0	-1	0	0	0	1	1	0	0	0	0	1	1	1	0	0	-1	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	0	-1	-1	0	0	0	1	1	-1	0	0	-1	-1	0	0	0	-1	0	0	-1	-1	1	1	0	0	0	1	0	-1	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	-1
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	1	-1	-1	0	0	0	0	-1	0	0	0	0	0	0	0	1	0	2	1	0	1	0	0	1	1	1	0	0	0	-2	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	0	-1	0	0	1	0	1	0	0	0	-1	0	0	0	0	0	-1	1	-1	0	0	0	0	0	0	0	2	0	1	0	1	1	0	0	0	1	1	0	0	-1	-2	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	-1	0	0	0	1	-1	0	0	0	-1	0	-1	0	-1	1	1	0	0	0	1	0	0	0	0	-1	0	-1	0	0	1	1	0	0	0	1	0	1	1	0	0	0	0	1	0	1	1	0	0	0	-2	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	-1	0	0	0	1	-1	0	0	0	0	0	-1	-1	-1	1	1	0	0	0	0	0	0	0	1	0	-1	-1	1	0	0	0	1	0	0	0	1	1	0	1	0	1	0	0	0	0	0	1	1	0	-1	-1	-1	-1	0	0	0
-2	-1	0	-1	0	0	0	0	1	-1	0	-1	0	0	-1	0	0	0	0	-1	0	1	0	1	1	-1	0	0	0	1	0	1	0	0	0	1	0	0	-1	0	0	0	0	0	0	-1	0	1	1	0	0	-1	1	0	0	0	0	-1	0	0	0	1	-1
-1	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	-1	-1	1	0	0	0	0	0	1	0	0	0	-1	1	0	0	1	0	0	1	1	-1	1	0	0	0	0	1	0	-1	0	1	0	0	0	0	1	0	0	-1	0	0	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	0	-2	0	-1	0	-1	-1	0	0	-1	0	2	0	0	0	0	1	0	0	1	0	1	0	0	1	1	0	0	0	0	0	0	0	1	0	0	1	-1	0	0	0	1	0	0	0	-1	0	0	-1	1	0	-1
-2	0	-1	-1	0	0	0	1	1	-1	0	0	-1	0	0	0	0	-1	0	0	0	-1	1	0	0	0	0	1	0	-1	0	0	0	0	-1	0	0	0	0	-1	0	0	1	0	1	0	0	0	0	1	1	1	1	0	0	1	-1	0	0	0	-1	0	-1
0	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	0	0	0	-1	1	1	0	1	1	0	-1	0	0	0	0	2	0	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	1	1	0	0	0	0	0	-1	-1	0	0	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	0	-1	0	-1	-1	-1	-1	0	0	0	0	1	0	0	0	0	1	1	0	0	0	1	0	0	1	0	0	0	0	-1	1	0	0	0	0	1	1	0	0	0	0	1	0	0	1	-1	-1	0	0	0	0	-1
-1	0	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	-1	0	-1	-1	0	0	0	0	0	0	1	0	2	0	1	0	-1	1	0	0	0	0	0	-1	0	1	0	0	0	0	1	0	1	0	1	0	0	1	0	1	0	0	-1	0	-1	0	0	0	-1
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	-1	-1	0	0	1	1	0	1	0	0	1	1	0	-1	0	0	1	1	0	1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	-1	0	-1	0	1	1	0	1	0	0	1	0	1	-1	0	0	1	0	1	1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	0	0	0	0	0	-2	0	-1	0	1	0	0	1	0	0	2	0	1	-1	0	0	1	0	0	1	0	0	1	0	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	0	0	0	0	0	-1	-1	-1	0	1	0	0	1	0	0	1	1	1	-1	0	0	0	1	0	1	0	0	1	0	0	0	0	-1	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
-2	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	0	0	1	1	1	1	1	1	0	0	0	0	1	2	0	0	1	0	0	0	0	0	-1	-2	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	-1	-1	0	0	-1	-1	1	0	0	0	2	1	0	0	1	0	1	1	0	0	0	0	0	1	1	1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	-1	0	0	0	-1	0	-1	0	-1	1	1	0	0	1	1	0	1	0	0	1	1	0	1	0	0	0	0	1	1	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	-1	0	0	0	-1	0	0	-1	-1	1	1	0	0	1	1	0	0	1	0	1	1	0	0	1	0	0	0	1	1	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	1	1	1	0	1	0	0	0	1	1	0	0	2	1	0	0	0	0	-1	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-2	-1	0	0	-1	-1	1	0	0	0	2	1	0	0	1	0	1	0	0	0	0	1	1	1	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	-1	0	-1	0	-1	1	1	0	0	1	1	0	0	0	1	1	1	0	1	0	0	1	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	-1	0	0	-1	-1	1	1	0	0	1	1	0	0	0	1	1	1	0	0	1	0	0	1	0	1	-1	-1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	1	0	0	0	1	1	0	1	0	1	0	1	0	0	1	0	1	1	0	1	0	-1	0	0	0	0	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	-1	0	0	1	1	0	0	1	0	0	0	0	1	0	0	1	1	1	1	1	0	0	0	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	1	0	-1	0	1	1	0	1	1	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	0	-1	0	-2	0	0	-1	0	0	1	0	1	0	1	0	1	0	1	0	1	0	0	1	1	1	0	0	0	0	0	0	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	0	-2	-1	-1	0	0	-1	0	1	0	0	1	0	1	0	0	0	1	0	0	1	1	0	2	0	1	0	0	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-1	-1	0	0	-1	1	0	-1	0	1	1	1	0	0	1	0	1	1	0	0	0	0	0	1	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	-1	-1	-1	0	0	-1	0	0	-1	0	2	1	1	0	0	1	0	1	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	-1	0	1	1	1	1	0	1	0	1	0	0	0	0	0	0	1	1	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	-1	0	0	-1	0	0	-1	0	1	1	1	0	0	0	1	1	0	0	0	1	0	1	1	0	0	0	0	1	0	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	-1	0	0	1	1	1	0	0	0	1	1	0	0	0	1	1	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0	1	0	0	0	0	0	0	-1	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	-2	-1	-1	-1	0	0	0	-1	0	0	2	1	1	0	0	0	1	0	0	0	0	1	1	1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	1	0	0	0	0	0	0	-1	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	0	1	1	1	0	0	1	0	1	0	0	0	0	0	2	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	1	0	0	0	0	0	0	-1	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	0	-1	0	0	1	1	1	0	1	0	1	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	1	0	0	0	0	0	0	-1	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	0	1	1	0	0	1	1	1	1	0	0	-1	1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	0	-1	0	1	1	1	0	1	0	1	0	1	0	-1	0	1	0	1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	-1	-1	0	-1	1	1	0	0	1	0	1	1	0	1	-1	0	1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	0	0	1	0	0	0	1	1	1	1	-1	0	1	0	0	0	0	0	1	0	1	0	-1	0	0	0	1	0	-1	1	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	-1	0	0	-1	-1	1	-1	0	0	1	1	0	0	0	0	1	1	0	0	0	0	0	1	1	1	0	-1	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	-1	0	-1	-1	0	1	0	0	-1	1	1	0	0	0	0	1	1	0	0	0	0	1	1	0	1	-1	-1	1	0	1	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	-1	0	0	0	-1	-1	0	0	0	1	1	-1	0	1	1	1	0	0	0	1	1	1	0	0	0	0	0	0	0	-1	0	-1	1	0	0	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	-1	-1	0	0	0	1	1	0	0	1	1	1	-1	0	0	1	1	0	0	0	0	0	1	0	0	-1	-1	0	1	0	0	1	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	-1	-1	0	0	0	1	1	1	0	1	1	1	0	0	0	-1	1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-2	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	1	0	1	0	1	0	0	0	1	0	1	1	0	-1	0	0	0	0	-1	0	-1	-1	0	1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	0	-1	1	0	-1	0	1	1	0	1	0	1	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	-1	0	0	-1	-1	0	1	0	-1	0	2	0	0	1	1	0	1	0	0	1	0	0	0	1	0	0	-1	1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	0	0	-2	-1	0	1	0	-1	0	1	0	0	1	0	0	1	0	0	1	0	0	1	1	0	1	-1	1	0	0	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	0	1	0	0	0	1	1	0	1	0	0	0	1	-1	0	1	0	1	1	0	0	0	-1	1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	0	0	1	0	1	0	0	0	0	1	2	0	1	1	1	0	1	0	1	1	-1	0	0	0	0	0	0	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	0	0	0	0	0	0	1	0	0	2	1	1	2	0	0	0	1	1	0	0	0	0	-1	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	0	0	-1	-1	0	2	1	1	1	0	0	0	0	1	0	0	0	1	2	1	0	0	0	0	0	0	0	-1	-1	-1	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	-1	-1	0	1	1	1	1	0	0	0	0	1	0	0	1	1	1	2	0	0	0	0	0	0	-1	0	0	-2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	1	1	1	1	1	1	0	0	1	1	0	0	0	0	0	2	0	0	0	0	-1	0	0	0	0	-2	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	-1	-1	0	0	2	1	1	0	1	0	1	0	0	0	2	0	0	1	0	0	1	0	0	0	-2	0	0	0	0	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	0	0	-2	0	2	1	1	0	1	0	0	0	1	0	2	0	0	0	1	0	0	1	0	0	-2	0	0	0	0	0	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	0	0	-1	-2	0	2	1	1	0	0	0	0	1	1	0	1	0	0	1	1	0	0	0	0	1	-1	0	0	-1	0	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	1	1	1	0	1	1	0	1	0	0	0	0	0	1	1	0	1	1	0	0	0	0	0	-1	0	0	-1	0	0	0	1	-1	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	1	1	1	0	1	1	0	0	1	0	0	0	0	2	0	0	2	0	0	0	0	0	0	-1	0	0	-1	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	0	0	-1	-1	0	0	0	2	2	1	0	1	1	1	0	0	0	0	2	0	0	0	0	0	0	0	0	-1	-2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-2	-1	-1	0	0	0	0	-1	-1	0	3	1	1	0	0	0	0	1	0	0	1	1	0	1	1	0	0	0	0	0	-1	-1	0	-1	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	-1	2	1	1	0	0	0	0	1	0	1	0	1	0	1	1	0	0	0	0	1	0	-1	0	-1	0	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	-1	1	1	1	0	1	0	1	0	0	1	0	0	0	2	0	0	1	1	0	0	0	0	0	-1	0	0	0	-1	0	0	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	0	-1	0	-1	-1	2	1	1	0	0	0	1	0	0	1	0	0	1	1	1	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	1	1	0	0	0	1	0	0	0	1	1	0	1	1	0	0	0	0	0	-1	0	0	-1	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	0	-1	0	-1	-1	2	1	1	0	0	0	1	0	0	1	0	1	1	0	1	0	0	1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	0	1	0	0	0	0	1	2	0	1	0	0	1	1	0	0	0	-2	1	0	0	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	1	0	1	0	0	0	0	0	1	2	1	1	1	0	1	0	1	0	0	-1	1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	-1	1	1	1	0	1	0	1	0	0	1	1	0	0	1	0	0	1	0	0	1	-1	0	0	0	0	0	0	0	0	-1	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	-1	-1	0	1	1	1	1	0	0	0	0	1	0	0	0	2	2	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	0	0	0	0	1	0	2	1	0	0	0	1	1	0	1	0	-1	0	0	0	0	0	0	0	0	0	-1	0	-1	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	1	1	0	0	0	0	0	1	0	2	0	1	0	0	1	0	1	1	0	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	-1	-1	0	-1	1	0	0	0	1	1	0	1	0	0	1	0	1	0	0	0	2	1	1	0	0	0	0	0	0	1	-2	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	-1	0	1	1	0	0	0	0	1	1	0	0	1	0	1	0	1	0	2	1	0	0	0	1	-1	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	1	1	1	0	1	1	0	1	0	0	0	0	0	1	1	0	2	0	0	0	0	0	0	-1	0	0	-2	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	0	0	0	0	0	0	1	0	0	2	1	1	1	0	1	1	1	0	0	0	0	0	0	0	0	-1	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	1	1	0	0	0	0	0	1	0	1	0	1	1	0	1	0	2	0	0	0	0	0	-1	0	0	0	-1	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	0	0	0	0	0	1	1	1	0	1	1	0	1	0	1	0	0	0	0	-1	0	0	0	1	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-2	0	-1	-1	0	1	0	0	0	1	1	0	1	0	0	1	1	0	0	0	0	3	1	0	0	0	0	0	0	1	0	-2	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	1	0	1	0	0	0	0	0	1	1	2	1	1	0	2	0	0	0	0	0	0	0	0	0	-1	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	-1	0	1	1	1	1	1	0	0	0	1	0	0	0	0	2	1	0	0	1	0	0	0	0	0	-1	-1	0	1	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	1	1	1	1	0	0	0	1	0	0	0	1	2	1	0	0	1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	0	1	0	0	0	0	1	1	0	0	1	1	1	1	0	0	0	-1	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	1	0	0	1	0	0	0	1	1	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	1	1	0	0	1	0	1	0	0	1	0	1	0	0	1	0	-1	0	0	-1	0	0	0	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	0	0	1	0	1	0	0	0	0	2	1	0	1	1	1	0	0	1	1	0	0	0	0	0	0	0	1	-1	0	-1	0	0	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	1	0	0	1	0	0	0	1	2	1	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	0	0	1	1	0	0	1	1	0	1	0	0	1	1	1	0	0	0	0	-1	0	1	0	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	-1	1	1	1	0	1	0	1	1	0	0	1	0	0	1	0	1	0	0	1	0	-1	0	0	-1	0	0	0	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-2	-1	0	-1	-1	0	0	-1	-1	0	2	1	0	1	0	0	0	0	1	1	1	0	1	1	0	0	0	0	1	-1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	-1	-2	-1	1	1	1	0	0	0	0	1	1	1	0	0	0	1	1	0	0	0	0	2	0	0	0	-1	0	0	0	1	0	-2	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	1	0	0	1	0	0	1	1	1	1	0	0	0	0	1	0	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	0	-1	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	-1	0	-1	-1	-1	0	-1	0	0	0	1	0	1	1	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	0	0	0	0	-1	1	0	0	1	0	-1	0	0	0	0	-1	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	0	0	0	-2	0	0	-1	0	0	1	0	0	0	1	0	1	0	0	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	0	0	-1	-1	0	0	-1	0	1	1	0	0	1	1	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	-1	0	0	-1	0	0	-1	0	0	1	1	0	0	0	0	1	0	0	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	0	0	1	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	-1	0	0	0	0	0	-1	0	1	1	1	0	-1	0	1	1	0	0	0	0	0	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	0	-2	-1	0	0	0	-1	0	1	0	0	1	0	0	0	0	-1	1	0	0	1	1	0	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	0	0	1	1	1	1	1	0	0	0	0	0	1	0	-1	1	1	0	0	0	0	0	-1	0	1	0	-1	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	0	0	1	1	1	1	1	0	0	1	-1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	0	1	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	0	0	0	-1	-1	0	1	1	1	1	0	0	0	1	1	-1	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	-1	1	0	0	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	1	0	0	0	0	0	0	0	0	1	1	1	0	1	1	1	1	0	-1	0	1	0	0	0	0	0	0	0	1	0	-1	-1	1	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	0	1	1	1	0	1	0	0	0	1	0	0	0	-1	1	1	0	1	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	0	-1	-1	0	1	1	0	0	0	0	0	1	0	0	2	0	0	0	0	0	1	1	0	0	-1	1	0	0	1	0	0	0	0	0	0	-1	0	1	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	0	2	1	0	0	0	0	1	1	0	0	1	0	0	0	1	0	-1	1	0	0	-1	0	0	0	0	0	1	0	0	0	1	-1	0	0	1	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	0	-1	-1	0	1	1	0	0	0	0	0	1	0	0	1	1	0	0	1	-1	1	1	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0	1	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	-1	1	1	0	0	0	0	1	0	0	0	1	0	0	0	1	0	0	2	0	0	0	0	0	0	0	1	0	-1	0	1	0	-1	1	0	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	1	1	1	0	0	0	1	0	0	1	-1	0	0	1	1	0	0	1	0	0	1	0	0	-1	0	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	-1	1	1	0	0	0	0	0	0	0	1	0	1	0	1	1	-1	1	0	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	1	0	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	0	1	1	1	0	1	0	0	1	0	0	0	-1	0	1	1	0	1	0	0	0	0	1	0	-1	0	0	-1	1	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	0	0	-1	-1	1	0	0	0	1	0	0	0	1	0	1	1	-1	0	0	0	1	1	1	0	0	0	1	0	0	1	0	-1	0	0	-1	1	0	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-2	0	0	-1	0	1	1	0	0	1	1	-1	0	0	0	1	1	0	0	0	0	1	1	0	0	-1	0	1	0	1	0	-1	0	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	1	0	0	0	0	0	0	0	0	2	1	0	0	1	1	1	0	0	0	-1	1	1	0	0	0	0	1	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	0	1	1	0	0	0	1	0	1	0	-1	1	0	1	0	0	0	1	1	0	0	0	0	0	0	0	1	-1	0	1	0	1	-1	0	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	0	-1	1	1	1	0	1	0	0	1	-1	1	0	0	0	1	0	0	1	0	0	0	0	0	0	-1	1	0	-1	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	-1	0	0	0	-1	-1	1	1	0	1	1	0	0	0	1	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	-2	1	0	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	0	0	1	1	1	1	1	0	0	1	0	-1	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	-1	1	0	0	1	0	1	0	0	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	0	0	1	0	1	0	0	-1	0	0	1	1	0	1	1	0	0	0	1	1	0	0	0	0	0	0	1	0	0	1	0	0	0	-1	0	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-1	1	1	1	0	1	0	0	-1	1	1	0	0	0	1	1	0	0	0	0	0	0	0	0	0	-1	0	1	0	0	0	0	0	0	0	1	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	0	0	1	0	0	0	0	0	0	0	1	1	0	1	1	0	0	1	1	0	1	0	0	-1	0	0	1	0	0	1	0	-1	0	0	0	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	0	0	-1	0	-1	-1	1	1	1	0	-1	0	0	0	1	0	1	0	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	0	0	-1	0	-1	-1	1	1	1	0	0	0	0	-1	1	0	1	0	1	0	0	1	0	0	1	0	-1	0	0	1	0	0	0	0	0	1	0	0	-1	1	0	0	0	0	-2	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	1	0	0	0	0	0	0	0	0	1	2	1	0	1	0	0	1	0	0	0	0	0	0	0	1	1	0	0	0	0	-1	-1	1	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	0	1	1	1	1	1	1	1	0	0	0	-1	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	1	0	1	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	0	-1	-1	0	-1	-1	-1	-1	0	0	0	0	1	0	1	0	0	0	-1	0	1	1	1	0	1	0	1	1	0	0	0	0	0	0	0	0	0	0	2	0	0	-1	0	0	0	0	0	-1	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	0	0	-1	-1	1	0	0	0	1	1	-1	0	1	0	1	0	0	0	0	0	1	1	1	0	0	0	1	0	0	1	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	0	1	1	0	0	1	0	0	0	0	0	1	0	1	0	0	0	2	0	0	0	-1	1	0	1	0	0	-1	0	1	0	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	0	1	1	0	1	0	0	0	0	1	0	0	0	0	1	1	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	1	0	0	0	1	-1	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	0	-1	1	1	1	0	1	0	0	0	0	1	0	0	0	2	0	0	1	0	-1	0	0	0	0	-1	0	0	0	0	1	0	-1	0	1	0	1	0	0	-1	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	1	0	0	0	1	0	0	1	0	0	0	0	1	1	1	0	0	0	1	1	0	0	0	-1	0	0	0	1	-1	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	0	1	1	0	1	0	0	0	0	0	0	0	0	2	1	1	0	1	0	1	0	0	1	-2	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	0	1	1	1	0	0	1	0	-1	0	0	1	1	1	0	0	0	1	0	0	0	0	-1	0	1	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	0	-1	1	0	0	1	0	1	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	1	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	0	0	1	1	0	0	0	1	0	0	0	0	1	2	0	0	1	0	0	0	1	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	-1	0	0	-1	1	0	0	0	1	0	1	0	0	0	1	1	0	0	-1	0	1	1	1	0	0	0	0	0	1	1	0	-1	0	0	-1	1	0	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	0	0	1	1	0	0	1	0	0	0	0	0	1	1	1	0	0	1	0	0	1	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	0	0	0	0	0	1	0	1	0	1	0	0	0	1	0	0	1	-1	1	0	1	0	0	0	0	1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	0	0	1	1	1	0	0	0	0	1	0	0	0	1	1	1	0	0	0	-1	1	0	0	0	0	-1	0	0	0	1	-1	0	0	1	0	1	0	0	-1	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	-1	-2	-1	-1	0	1	0	0	0	0	0	1	1	1	0	0	0	1	0	0	0	0	0	2	0	0	1	0	0	0	0	0	0	-2	0	1	0	0	1	0	-1	0	0	0	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	2	0	2	0	1	0	1	0	1	0	1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	-1	1	0	1	0	0	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	0	0	2	1	1	0	1	0	1	0	0	0	1	1	0	0	0	0	2	0	0	0	-1	0	0	1	0	0	0	0	0	0	-1	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	1	1	1	0	2	1	0	0	2	0	0	0	0	0	0	0	0	0	-1	1	-1	0	0	0	0	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	1	1	2	0	1	0	1	0	2	0	1	0	1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	-1	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	-1	0	-1	0	-1	0	0	2	2	1	1	1	1	0	0	0	0	0	0	0	2	0	0	0	0	0	0	-1	0	0	-1	0	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	0	-1	-1	0	2	1	1	1	1	0	0	2	0	0	1	0	0	0	0	0	0	1	0	0	-1	0	0	-1	1	0	0	0	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	-1	0	-1	0	0	-2	2	1	1	0	1	0	1	1	0	1	0	0	1	0	0	0	0	0	1	0	0	0	-1	-1	0	1	0	0	0	0	0	0	0	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	2	1	0	0	1	0	1	0	1	0	0	0	1	0	0	0	2	1	0	0	0	1	-1	1	0	0	0	-1	0	0	0	0	0	0	0	-2	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	2	1	1	0	1	1	0	0	0	0	0	0	0	1	1	0	2	0	0	0	0	0	0	0	0	0	-1	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-2	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	-1	0	1	1	1	1	0	0	0	0	0	0	0	2	1	1	2	0	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	-2	0
0	0	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	1	0	0	1	0	1	1	0	0	0	1	0	1	1	0	1	2	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	1	1	0	0	0	0	0	0	-2	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	0	0	0	0	0	0	-1	1	2	1	0	0	0	0	0	-1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	-1	1	0	0	1	1	0	0	0	1	1	0	0	-1	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	0	0	0	0	-1	-1	1	1	1	0	-1	0	0	0	0	0	1	0	-1	0	1	1	0	0	0	0	0	0	1	0	0	0	0	1	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	0	-1	0	-1	1	0	0	0	0	0	0	1	0	0	0	1	0	-1	0	0	1	0	1	0	1	0	0	1	0	1	0	0	0	0	1	0	-1	1	0	-2	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	-1	0	0	-1	-1	-1	0	0	1	0	1	0	0	1	0	0	0	-1	0	1	0	1	0	0	0	0	1	-1	0	-1	1	0	0	1	0	0	0	2	0	0	0	0	1	0	0	-1	-1	-1	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	0	0	0	-1	0	0	-1	1	1	1	0	1	0	1	0	0	1	-2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	1	0	0	-1	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	-1	1	1	0	0	0	0	0	-1	0	1	0	0	1	0	1	-1	0	1	0	0	0	0	0	1	0	1	0	0	0	1	0	-1	1	1	0	0	0	-1	-2	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	1	1	1	0	0	0	0	1	1	-1	0	0	-1	1	0	0	0	0	0	0	0	0	1	-1	0	1	0	0	1	0	0	1	0	1	0	0	-1	-1	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	0	0	0	0	-1	2	1	1	0	0	0	0	0	0	0	0	1	-1	0	0	1	0	0	0	-1	0	-1	1	0	0	0	0	0	1	1	0	1	0	1	0	0	-1	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-1	0	-1	0	-1	1	1	0	0	-1	0	0	1	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	0	1	0	-1	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-2	0	-1	0	0	1	1	0	0	0	1	0	0	-1	0	0	1	0	1	0	-1	1	0	0	0	0	0	0	0	1	1	0	0	0	1	0	0	1	0	0	-1	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	0	-1	-1	0	0	1	1	0	0	1	-1	0	0	0	0	1	0	1	0	0	-1	1	0	0	0	-1	1	0	1	0	1	0	0	1	0	0	0	0	1	0	-1	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	-2	-1	0	-1	0	1	0	0	0	0	1	0	0	0	0	-1	1	1	0	0	0	0	1	1	-1	1	0	0	0	1	0	0	0	0	1	1	0	-1	0	1	-1	-1	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	0	0	0	0	1	0	0	1	0	0	0	-1	0	0	0	0	1	1	1	0	0	2	1	0	1	0	-1	0	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	-1	0	1	1	1	0	1	1	0	0	1	1	0	-1	0	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	1	1	0	1	1	1	0	2	0	0	0	1	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	-1	0	1	0	1	1	0	0	0	-1	-1	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	1	1	0	1	1	1	0	2	0	0	0	1	0	0	0	-1	0	0	0	0	0	0	0	0	0	1	-1	0	1	0	1	0	0	1	0	-1	0	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	0	0	0	-1	0	-1	-1	0	1	1	1	0	0	1	0	1	1	-1	0	0	0	1	0	0	1	0	0	0	1	0	0	-1	0	0	0	0	1	1	0	1	0	0	0	-1	-1	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	0	0	-1	0	-1	0	2	2	1	0	1	0	1	0	0	0	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	0	1	0	0	0	1	0	1	1	0	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	0	0	-1	-1	-1	0	1	2	0	0	1	0	1	0	1	0	0	0	1	0	0	0	0	0	-1	1	-1	0	0	0	0	0	0	0	1	0	1	1	0	0	1	0	-1	0	0	-1	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	-1	0	0	-1	1	1	1	0	1	1	0	0	0	1	0	1	1	0	0	0	-1	0	0	0	0	-1	0	1	0	0	0	0	0	0	1	0	0	1	1	-1	0	0	-1	0	-1	0
0	0	0	0	0	0	-2	-1	-1	0	0	0	0	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	2	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	-2	0	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	-1	0	-1	0	1	1	2	-1	1	0	1	0	0	0	1	0	0	0	1	0	0	0	0	0	-1	0	1	0	1	0	0	0	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	0	0	1	1	2	0	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	-1	0	-1	1	0	0	0	0	0	0	1	0	0	1	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	0	0	-1	0	2	1	1	1	2	0	0	0	0	0	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	0	1	0	0	0	1	0	1	1	0	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	-1	-1	-1	0	0	-1	0	2	1	0	1	2	0	0	0	0	0	0	1	0	0	1	-1	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	-1	-1	0	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	0	1	1	1	1	1	2	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	-1	1	0	1	0	0	0	0	0	0	1	1	0	0	0	-2	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	1	1	1	1	1	1	0	0	0	1	0	0	1	-1	0	0	0	0	0	0	0	-1	0	1	0	0	0	1	0	0	0	0	0	1	1	0	-1	0	-1	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	1	1	0	0	1	1	1	0	1	-1	0	0	0	0	0	0	1	1	0	0	0	0	0	1	0	1	0	-1	0	1	0	0	0	0	1	-1	0	0	-1	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	1	1	1	0	1	1	0	1	1	0	0	0	-1	0	0	0	0	0	1	0	0	0	1	-1	0	1	0	0	0	0	0	1	0	0	1	0	-1	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	1	1	1	0	1	1	0	0	1	1	0	0	0	-1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	1	1	-1	0	0	-1	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	0	0	-1	0	-1	-1	0	-1	-1	0	1	1	1	0	1	1	0	0	1	-1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	1	-1	0	0	-1	-1	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	0	-1	0	1	1	0	1	0	1	1	1	1	0	1	0	0	0	0	0	0	-1	0	0	0	1	-1	0	0	0	0	1	0	0	0	1	0	0	1	-1	-1	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	0	-1	0	-1	-1	-1	-1	1	1	0	0	1	0	1	1	1	-1	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	2	0	-1	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0
0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	0	0	-1	-1	-1	0	1	1	0	0	1	0	1	1	1	0	1	0	0	0	1	0	-1	0	0	0	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	2	0	-1	0	0	-1	-1	0
0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	0	-1	-1	-1	0	0	1	1	0	0	1	0	2	1	0	0	1	1	0	0	0	0	0	-1	0	0	-1	0	0	0	1	0	0	0	0	0	0	1	0	0	2	0	-1	0	0	-1	-1	0
0	0	0	0	0	0	-2	-2	0	0	0	0	-1	-1	0	-1	0	0	-1	0	-1	2	1	1	0	1	0	0	0	0	0	0	0	0	1	0	1	1	0	-1	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	1	-1	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	-1	0	-1	0	-1	-1	2	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	1	1	0	-1	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	-1	0	-1	0	0	-2	2	1	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	0	0	-1	0	0	2	0	0	0	1	0	0	0	0	1	0	0	-1	-1	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	0	0	-1	0	-1	-1	0	-1	-1	0	1	1	1	0	1	0	0	1	0	0	0	0	0	0	0	0	2	0	0	0	0	1	0	0	1	0	-1	1	0	0	0	0	0	1	0	-1	-1	0	-1	0	0	0
0	0	0	0	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	-1	-1	-1	-1	0	0	0	0	0	2	0	0	0	1	0	0	0	0	1	1	-1	1	1	1	0	0	0	1	0	0	0	0	-1	0	0	0	1	1	1	0	0	-1	0	0	0	-2	0
0	0	0	0	0	0	0	-1	0	-1	0	-2	-1	-1	0	0	0	-1	0	-1	-1	1	0	0	0	-1	1	1	0	0	0	1	1	1	1	0	1	0	1	0	0	1	0	-1	0	0	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	0	0	-1
-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	-1	0	-1	0	0	0	1	0	-1	0	0	-1	0	0	0	1	0	0	0	1	0	1	0	1	1	0	0	1	0	1	1	1	0	0	-1	-1	-1	0	0	-1	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	0	-1	0	1	1	1	0	0	0	0	0	1	-1	0	-1	0	0	0	0	0	-1	0	0	0	1	0	0	0	1	0	1	1	0	1	1	0	1	0	-1	-1	-1	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	0	-1	-1	0	-1	0	-1	0	0	1	-1	0	0	0	0	-1	0	0	0	0	1	0	1	0	1	0	0	0	-1	0	0	1	1	1	0	1	0	1	1	0	0	0	0	1	-1	0	-1	-1	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	1	1	0	0	0	-1	0	0	0	0	1	0	0	0	1	-1	0	0	0	-1	0	1	0	0	0	1	1	1	0	1	0	0	0	1	1	-1	-1	0	-1	-1	0	0
0	0	0	0	0	0	-1	0	-1	-1	0	0	-1	0	-1	-1	0	-1	0	0	-1	0	1	0	1	0	0	0	1	0	0	1	0	0	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	1	1	0	-1	0	-1	-1	-1	0
0	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	0	0	-1	0	-1	-1	0	1	0	-1	1	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	0	1	1	0	1	0	0	0	1	1	0	0	0	1	0	0	-1	-1	-1	-1	0	0
0	0	0	0	0	0	-1	0	-1	-1	0	0	-1	-1	0	0	-1	0	0	-1	-1	0	1	1	0	0	0	-1	1	0	1	-1	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	1	0	0	1	1	-1	0	0	-1	-1	-1	0
0	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	0	-1	0	-1	0	-1	0	0	1	1	0	1	0	1	0	0	0	-1	1	0	0	1	0	-1	0	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	2	1	0	-1	0	-1	-1	0	-1	0
0	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	0	-1	0	-1	0	0	0	-1	1	1	0	1	0	1	0	-1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	0	2	1	0	-1	0	-1	-1	0	-1	0
0	0	0	0	0	0	-1	-1	0	-1	0	-1	0	0	-1	0	-1	0	0	-1	-1	1	0	0	1	0	1	0	0	-1	1	0	1	0	0	0	0	-1	0	0	1	0	0	0	0	1	0	1	1	0	0	0	1	1	0	1	0	-1	-1	0	-1	-1	0
0	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	0	-1	0	0	0	-1	0	-1	1	1	0	1	0	0	0	1	0	-1	1	0	0	0	0	0	-1	0	0	1	0	0	0	0	0	1	1	0	1	0	1	0	1	1	0	-1	0	-1	-1	0	-1	0
0	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	0	-1	0	-1	-1	0	-1	1	1	0	0	1	0	1	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	1	0	1	0	1	0	0	0	1	0	0	1	0	1	-1	0	-1	-1	-1	0	0
0	0	0	0	0	0	-2	-1	0	0	0	0	0	-1	0	-1	-1	-1	0	0	-1	1	0	1	0	0	0	1	0	0	0	-1	1	0	0	0	0	1	0	1	-1	2	0	0	0	0	1	0	0	0	0	0	1	0	1	1	-1	-1	-1	0	0	-1	0
0	0	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	-1	0	0	0	-1	0	1	0	0	1	-1	0	0	0	0	0	1	1	0	1	1	0	0	1	1	0	1	0	1	1	1	0	0	0	0	0	0	0	-1	-1	-2	0	0
0	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	0	-1	0	-1	0	-1	0	0	1	2	0	0	0	0	0	0	0	0	0	1	1	0	0	-1	1	0	-1	0	0	0	0	0	0	1	1	0	1	0	0	0	1	2	0	-1	0	-1	-1	0	-1	0
0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	-1	-1	0	0	-1	0	0	0	0	0	0	1	-1	2	0	0	0	1	0	1	1	1	0	0	0	1	1	0	0	0	0	1	1	0	-1	0	0	0	0	0	0	0	-1	0	-1
-2	-1	-1	-1	0	0	0	0	1	-1	0	1	0	0	-1	0	0	-1	-1	0	-1	0	0	1	1	0	1	1	1	0	1	0	-1	1	0	0	1	1	0	0	1	0	0	-1	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	-2	-2	1	0	0	0	0	0	0	0	1	1	0	0	0	0	1	1	0	1	1	2	0	0	-1	0	0	0	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	-1	-1	0	0	0	0	0	-1	0	0	-1	-1	0	0	1	1	0	1	0	0	1	2	0	1	0	0	1	-1	0	0	1	1	0	-1	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	-2	0	0	-1	-1	0	0	1	0	0	1	0	-1	0	1	0	2	0	1	1	0	1	0	1	1	0	-1	0	0	0	0	0	0	-1	0	-1	0	0	-1	0	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	-1	-1	0	-1	-1	0	0	1	0	0	1	0	-1	0	1	0	1	1	1	1	0	0	1	1	1	0	-1	0	0	0	0	0	0	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	-1	-1	-1	0	0	0	0	1	1	0	1	1	1	0	-1	0	0	1	1	0	1	1	0	1	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	-1	0	0	0	0	-1	0	-1	0	0	-1	-1	0	0	1	1	0	1	-1	0	1	1	0	1	1	0	1	0	0	0	1	1	0	-1	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0
-1	-1	-1	-1	-1	0	-1	0	0	0	0	0	0	1	-1	0	0	-1	0	0	-1	1	1	0	1	1	0	1	0	-1	1	0	0	1	0	1	0	0	0	1	1	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	-1	0	0	-1	-1	0	0	1	1	0	1	0	-1	1	1	0	0	0	1	1	1	1	0	1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	0	0	-1	0	0	-1	-2	0	0	1	0	0	1	0	-1	1	2	0	0	0	1	0	1	1	0	1	1	0	0	0	0	0	-1	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-2	-2	-1	0	0	0	2	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	-1	0	-1	-1	0	1	1	0	0	0	1	1	1	0	0	1	0	0	1	1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	0	0	0	1	-1	0	1	0	0	1	0	0	1	0	2	1	0	0	-1	0	1	0	0	1	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	-1	0	-1	0	0	0	-1	0	0	1	0	1	0	-1	0	0	-1	1	1	0	1	0	0	1	0	0	2	-1	0	1	0	0	-1	0	0	1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	-1	0	0	0	1	1	0	0	-1	-1	1	0	0	1	1	1	1	0	1	0	0	0	0	0	0	0	-1	0	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	0	-1	0	-1	-2	0	0	2	0	0	0	1	0	1	3	0	0	1	0	1	1	0	0	1	1	0	0	0	0	0	-2	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-2	0	-2	-1	0	0	2	0	0	0	1	0	1	1	0	0	1	0	1	1	0	2	1	1	0	0	0	0	0	-2	0	-1	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	-1	0	0	0	-1	0	0	1	1	0	1	0	-1	0	1	0	0	0	1	0	1	1	-1	1	0	0	0	0	0	0	-1	0	1	-1	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	-1	0	1	0	0	-1	0	0	0	-1	0	-1	0	0	1	1	0	1	0	1	0	1	0	-1	0	0	0	1	1	-1	0	1	0	0	0	0	0	-1	-1	1	0	-1	0	1	0	0	0	0	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	-1	0	1	0	0	0	0	0	0	-1	0	-2	0	0	1	0	0	1	0	1	0	2	-1	-1	0	0	0	1	1	0	0	1	1	0	0	0	0	-1	-1	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	0	0	-1	0	0	0	-2	0	0	1	0	0	1	0	-1	0	2	-1	0	0	1	0	1	1	0	1	0	1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	-1	0	-1	0	0	0	0	-1	0	-1	1	0	1	0	-1	-1	0	1	0	0	1	1	0	1	0	1	0	0	1	0	0	0	0	-1	0	0	1	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	-1	0	0	0	0	0	0	0	-1	0	0	-2	0	0	1	0	0	0	1	0	-1	2	0	0	0	0	0	1	0	0	1	1	0	0	0	0	1	-1	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	-1	0	0	-1	-1	0	0	1	0	0	1	-1	-1	0	1	0	1	0	1	1	0	0	0	1	1	0	-1	1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	-1	0	0	0	-2	0	0	1	0	-1	1	0	-1	0	1	0	1	0	1	0	1	0	0	1	1	1	-1	0	0	0	0	1	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	0	0	-1	-1	0	0	0	1	1	0	0	0	1	1	-1	0	0	0	1	1	1	0	0	0	0	0	0	0	-1	-1	0	0	0	1	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-2	0	0	0	0	0	0	1	1	0	1	-1	-1	0	0	0	2	1	1	0	0	1	0	0	0	0	-1	0	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	0	0	1	1	0	1	-1	-1	0	0	0	1	1	1	0	1	0	0	0	1	0	-1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	1	0	-1	0	-1	0	0	0	0	2	0	0	1	0	1	0	0	0	1	0	1	-1	-1	0	1	1	0	0	-1	0	-1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	-1	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	0	0	-1	0	-1	0	0	1	1	0	0	0	1	-1	1	0	0	0	1	1	1	0	0	0	0	0	0	0	-1	0	-1	0	1	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	-1	-1	0	-1	0	0	0	1	0	0	1	0	-1	0	0	0	1	1	1	1	0	0	1	0	0	0	-1	0	0	0	0	0	0	0	1	0	-1	0	-1	1	0	0	0	0	-1	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	0	0	1	0	-1	1	0	1	0	1	0	0	1	0	1	1	0	0	0	0	1	0	0	0	-1	0	-1	1	0	-1	0	0	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	-1	0	0	0	0	0	0	-1	0	0	-1	-1	0	0	1	0	0	1	-1	0	1	1	0	1	0	0	0	0	0	0	1	1	0	-1	1	0	0	0	0	0	0	-1	0	1	-1	0	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	0	-1	-1	0	1	1	1	1	1	0	0	1	1	-1	0	0	0	0	2	0	1	0	0	0	0	0	0	0	-2	0	-1	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	-1	-1	0	-1	-1	0	0	2	-1	0	1	1	0	0	1	0	1	1	0	1	0	0	0	1	1	0	-1	0	0	1	0	0	0	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	-1	0	0	0	-1	-1	-1	1	0	1	1	0	0	0	2	0	1	0	0	0	-1	1	1	0	1	0	1	0	0	0	0	0	-1	0	0	0	-1	1	-1	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	-1	0	-1	0	0	0	-2	1	0	1	1	0	1	0	1	0	1	0	0	0	-1	0	2	0	0	2	0	0	0	0	0	0	-1	0	0	-1	0	1	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	-1	0	0	0	-1	0	-2	1	0	1	1	0	0	0	2	0	1	0	0	0	-1	0	2	0	0	1	1	0	0	0	0	0	-1	0	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-2	0	0	0	-1	-1	0	1	1	0	1	0	0	-1	1	0	2	0	0	1	0	1	0	1	0	1	-1	0	0	0	0	0	1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-2	-1	0	1	0	0	-1	1	0	1	1	0	1	0	0	0	1	1	0	1	0	2	0	0	0	0	0	0	0	0	0	-1	1	-1	0	-1	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	0	0	0	-2	0	1	1	0	0	1	0	1	0	2	0	0	1	-1	0	2	0	0	0	1	0	0	0	0	0	-1	0	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	-1	0	1	1	1	0	1	1	0	0	0	1	1	0	1	1	0	0	0	0	0	0	0	0	0	-1	-1	1	-1	0	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	0	-1	1	1	1	1	0	1	0	0	0	1	1	0	0	1	0	0	0	0	0	-1	0	0	0	-1	-1	1	0	0	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	-1	-2	-1	0	1	1	0	1	0	0	1	2	1	-1	0	0	0	1	0	0	0	0	2	0	0	0	0	-1	0	0	0	0	-2	1	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	2	0	1	1	0	1	0	1	0	1	1	0	0	0	-1	0	1	1	0	-1	0	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	0	-1	1	1	1	1	0	1	0	0	1	0	1	0	0	1	0	0	0	0	-1	0	0	0	0	-1	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	-1	0	0	0	2	0	0	1	1	0	1	1	0	1	1	0	1	-1	0	0	1	0	0	-1	0	0	0	0	0	0	-1	0	0	-1	0	1	0	0	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	-2	-1	0	0	1	0	0	1	0	0	1	1	0	0	1	0	1	-1	0	1	2	1	0	0	0	0	0	0	0	0	-1	0	0	-1	0	1	-1	0	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	-1	0	0	-1	-2	1	0	1	0	0	1	0	0	1	2	0	0	0	-1	0	1	1	0	1	1	0	0	0	1	0	-1	0	0	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	-1	0	-1	0	-1	-1	0	1	0	1	1	0	1	0	2	0	0	0	1	0	-1	1	0	1	1	0	0	0	-1	0	0	0	0	-1	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	0	0	-1	0	0	0	1	1	0	1	1	1	1	0	1	2	-1	0	0	0	0	1	0	0	0	-1	0	0	0	0	0	-1	0	0	-1	0	0	1	0	0	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	-1	0	0	0	1	1	0	1	1	1	1	0	0	2	0	0	0	0	-1	1	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	0	-1	0	0	1	1	0	1	1	1	0	1	0	2	0	0	0	0	-1	0	2	0	0	-1	0	0	0	0	0	0	-1	0	0	0	-1	1	0	0	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	-1	1	0	1	1	0	1	0	1	1	0	1	0	1	1	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	1	0	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	-1	-1	-2	0	0	1	0	0	-1	0	1	1	1	0	1	1	0	0	2	0	1	1	0	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	0	0	1	0	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	-1	0	1	0	1	0	1	0	0	1	1	1	0	0	1	1	0	0	0	0	-1	0	1	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	-1	-2	-1	0	1	1	0	-1	0	0	0	2	0	1	0	0	1	1	1	0	0	0	2	0	0	0	0	-1	0	1	0	0	-1	0	0	0	-1	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-1	1	0	1	0	0	0	1	0	1	2	0	0	0	1	0	1	0	1	1	-1	0	0	0	0	0	-1	1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	0	0	1	0	0	1	1	1	1	0	1	0	0	1	0	1	-1	1	1	0	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	1	0	0	0	0	0	-1	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	0	0	1	1	1	-1	0	1	0	1	0	1	0	1	1	1	0	1	0	0	0	0	0	-1	0	-1	0	-1	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	-1	0	-1	-1	0	1	1	0	0	-1	1	0	0	1	1	1	0	0	1	1	0	2	0	0	0	0	0	0	0	-1	1	-1	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	0	-1	1	1	1	1	0	1	0	0	1	1	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	1	0	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-2	0	1	1	0	0	-1	0	0	0	2	1	1	0	0	1	1	0	1	0	1	0	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	-1	0	-1	0	0	-1	-1	1	0	1	1	0	2	-1	0	1	1	0	0	1	0	0	1	0	1	0	0	0	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	-1	0	-1	0	-1	-2	0	0	0	1	1	0	1	-1	0	2	0	0	1	1	1	1	0	0	0	0	1	0	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	0	0	1	0	0	0	1	1	1	0	1	1	0	0	0	1	-1	1	1	1	0	0	0	0	0	0	1	-1	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	-1	0	0	0	1	1	0	1	1	1	1	0	0	2	0	0	1	0	-1	0	1	0	0	-1	0	0	-1	0	0	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	0	0	-1	0	0	-1	0	0	0	-2	2	0	1	0	0	1	0	-1	0	1	0	1	0	0	0	2	1	0	1	0	0	-1	0	1	0	-1	0	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-2	0	1	0	0	0	-1	0	0	-1	0	-2	0	0	2	0	0	1	0	1	0	2	0	-1	0	1	0	0	1	0	1	1	1	0	0	-1	0	0	0	0	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	-2	0	1	1	0	0	0	1	0	-1	2	0	1	0	0	0	1	0	1	1	1	0	0	0	0	0	-1	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	-2	0	0	1	0	0	0	1	1	0	1	1	1	0	0	0	1	-1	0	2	1	0	0	0	0	0	0	1	0	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	-1	-2	0	0	1	0	0	0	1	1	0	2	0	1	0	0	1	1	-1	0	1	1	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-2	0	0	0	-1	-1	0	1	1	0	1	-1	0	0	0	1	2	1	0	0	1	0	0	1	0	1	-1	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	-1	0	0	-1	-1	-1	0	1	1	0	1	0	0	0	1	1	1	-1	0	1	0	1	1	0	0	1	-1	1	0	0	0	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	1	0	0	1	0	0	1	0	0	0	1	1	1	0	1	1	-1	1	0	0	0	0	-1	0	0	0	1	0	-1	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-2	0	0	-1	-1	-1	0	1	0	0	1	0	0	0	1	0	2	0	-1	1	0	1	1	1	0	1	-1	0	1	0	0	0	0	-1	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-2	0	1	2	0	0	0	1	0	0	2	0	0	0	0	0	1	0	0	1	1	0	0	0	-1	0	-1	1	0	-1	0	1	0	0	0	-1	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	-1	-1	0	-1	-1	0	0	2	0	0	1	0	0	0	1	0	1	0	0	0	1	0	1	1	1	0	-1	1	0	1	-2	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	0	1	1	0	0	1	0	-1	1	0	1	1	0	1	0	1	0	1	0	1	0	-1	0	0	0	0	1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	-1	0	0	-1	0	0	1	1	0	1	1	1	0	1	1	0	1	0	0	0	0	0	0	1	0	0	-1	0	0	0	0	0	0	-1	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-2	0	-1	-1	0	0	2	0	0	0	1	0	0	1	0	0	1	0	0	1	0	1	1	1	0	0	0	0	1	-2	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	1	0	-1	0	0	0	1	1	1	0	0	0	2	1	1	0	1	1	0	0	0	1	-1	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	-1	1	1	0	0	-1	0	0	1	0	1	1	1	0	1	1	0	0	1	1	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	-1	-1	-1	-1	0	0	0	2	0	0	1	0	1	0	0	0	1	0	1	0	0	0	1	1	1	0	-1	1	-1	1	-1	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	-1	0	0	0	2	1	0	1	1	0	1	0	0	1	0	0	0	0	0	1	1	0	0	-1	0	0	0	-1	0	-1	0	1	0	0	0	1	-1	0	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-2	0	0	0	-1	0	0	-2	-1	0	1	0	0	-1	0	0	0	1	0	2	1	0	0	2	0	0	1	1	1	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-2	-1	0	0	-1	-1	0	-1	-1	0	1	0	0	-1	0	0	0	1	0	1	1	0	1	1	1	0	1	2	0	0	0	0	0	-1	0	1	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	-1	-1	-1	-1	0	0	0	-1	0	0	0	0	1	1	1	0	0	2	1	1	1	1	1	0	0	0	1	0	0	0	0	0	-1	0	-1	0	0	-1	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	-2	0	0	1	0	0	-1	0	0	0	1	2	1	0	0	1	1	0	1	1	1	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-2	0	1	1	0	0	0	0	-1	1	1	1	0	0	1	0	2	0	1	0	1	0	0	0	0	0	-1	1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	-1	-1	1	1	1	0	0	1	0	1	0	1	0	0	0	-1	1	1	1	1	0	0	0	0	0	0	0	-1	-1	0	0	0	1	-1	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	-1	-1	1	0	1	0	0	1	0	0	1	1	0	1	0	1	0	0	1	0	0	1	0	-1	-1	0	0	0	0	0	0	-1	-1	1	1	0	0	0	0	0	0	0	-1	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	-1	-1	-1	0	1	1	0	1	1	0	1	1	1	-1	1	0	0	0	0	0	0	0	2	0	-1	0	0	0	0	0	0	0	-2	1	0	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	-2	0	0	-1	-1	0	1	0	0	1	1	0	-1	0	1	1	1	0	0	1	0	1	0	1	1	-1	0	0	1	0	0	0	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	-1	0	1	1	0	1	1	1	0	0	1	0	1	0	1	1	0	0	0	0	0	0	0	1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	-1	0	0	0	1	1	1	0	1	1	0	1	0	1	0	1	0	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	0	0	-1	0	0	-2	-1	-1	0	1	0	0	1	0	0	2	0	1	0	-1	0	1	1	0	1	1	0	1	0	1	0	-1	0	0	-1	0	0	-1	1	-1	0	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-2	-1	0	1	0	0	-1	0	0	1	1	1	0	1	0	0	2	0	1	1	0	1	1	0	0	0	-1	0	0	0	0	-1	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-2	0	0	0	-1	-1	0	-1	1	0	2	0	0	0	1	1	0	-1	0	1	0	1	0	1	0	0	1	1	0	-1	0	-1	0	1	0	0	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	0	1	1	0	1	-1	0	0	0	1	1	1	0	1	1	0	0	0	0	2	-1	0	0	0	0	0	1	0	0	-1	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	-1	0	1	1	0	1	-1	0	0	0	1	1	1	1	1	0	0	0	0	1	1	-1	0	0	0	0	0	1	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	0	0	0	-1	0	0	1	1	0	1	1	1	0	1	1	2	-1	0	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	0	-1	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	-1	-1	1	1	1	0	0	1	0	0	1	1	1	0	0	-1	0	1	1	0	0	1	-1	0	0	1	0	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	1	-1	-1	-1	-1	-2	0	0	0	0	0	0	0	0	1	1	0	0	1	0	0	1	1	0	2	2	0	1	0	1	0	-1	0	0	0	-1	0	0	-1	0	-1	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	1	-2	-1	0	-1	-2	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	1	0	1	3	1	0	0	1	0	1	-1	0	0	-1	0	0	0	-1	0	-1	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	0	0	-1	-1	-2	0	1	0	0	0	-1	0	1	1	1	1	0	0	0	1	1	1	0	1	1	0	1	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	0	0	-1	0	0	0	1	1	1	2	0	0	1	0	0	1	0	1	1	0	0	0	0	0	0	-1	0	0	-1	0	-1	0	0	1	0	0	0	-1	1	0	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-2	-1	0	0	-1	-2	0	0	0	0	1	1	0	-1	1	1	1	0	0	0	0	1	1	1	1	1	0	0	0	1	0	0	0	-1	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-2	0	0	-1	-1	-2	0	0	0	0	1	-1	0	1	1	1	1	0	0	0	0	1	1	1	1	1	0	1	0	0	0	0	0	-1	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-2	-1	0	1	0	0	0	0	-1	1	1	1	0	1	0	1	1	0	0	1	1	1	0	0	1	-1	0	0	0	0	0	-1	0	0	-1	0	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	-1	-2	-1	0	0	0	0	1	0	-1	1	1	1	0	1	0	0	1	0	1	1	1	1	0	0	1	0	0	0	-1	0	0	-1	0	0	-1	0	0	0	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	-1	0	0	-1	-2	0	1	0	0	0	1	0	-1	1	1	1	0	0	0	1	1	1	0	1	1	0	0	0	1	-1	0	0	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	-1	-1	0	0	0	-2	1	0	1	0	1	1	0	0	0	2	0	1	0	-1	0	0	1	0	1	1	0	-1	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-1	1	0	1	0	0	0	2	1	0	1	0	0	0	1	0	1	0	0	1	0	0	0	-1	-1	1	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	-1	0	0	-1	0	-2	1	0	1	0	1	0	0	2	0	1	0	0	0	-1	0	1	1	0	1	1	0	0	0	0	0	0	-1	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	1	-2	0	1	0	-1	-1	0	-1	-1	-1	0	0	-1	0	2	0	0	2	0	1	0	0	0	0	1	1	0	1	1	0	1	0	0	0	1	-1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-2	0	-1	-1	0	0	0	1	0	0	2	1	1	1	0	0	1	0	0	1	0	1	-1	0	1	0	-1	0	0	0	0	-1	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	-1	0	0	-1	-2	1	0	1	0	0	1	0	1	1	1	0	0	0	-1	0	1	0	0	2	1	0	0	0	0	0	0	0	0	-1	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-2	0	-2	-1	0	0	1	0	0	0	1	0	1	1	-1	0	1	0	1	0	0	2	1	1	1	0	0	0	0	-1	0	-1	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	0	-1	0	0	2	0	0	1	1	0	0	2	0	1	1	0	0	0	0	0	1	0	0	-1	0	0	1	-1	0	0	-1	0	0	-1	0	1	0	0	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-2	0	1	0	0	-1	0	0	-1	-1	0	-1	0	0	2	1	0	1	0	1	0	1	0	-1	1	1	0	0	0	0	1	1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	-1	-1	1	1	1	0	0	1	0	1	1	0	1	0	0	-1	0	1	0	0	1	1	-1	0	0	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	2	0	0	1	0	1	1	1	0	0	1	0	0	1	-1	0	1	1	0	0	0	0	0	-1	0	0	0	-1	1	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	0	0	1	0	0	1	0	1	1	0	1	0	1	0	0	1	-1	1	1	1	0	0	0	0	0	0	0	0	0	-1	1	-1	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	-2	0	0	-1	-1	1	1	0	0	0	1	0	0	1	0	1	1	0	-1	0	1	1	0	1	1	-1	0	0	1	0	0	0	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-3	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	1	1	1	1	1	1	0	0	1	1	0	2	0	0	2	0	0	0	0	0	0	-2	0	0	-2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	-1	-1	-1	0	1	-1	0	0	0	-1	0	-1	-1	-1	1	2	1	0	1	2	0	1	1	1	0	0	0	0	0	0	0	0	0	2	-1	-1	0	0	0	0	0	0	0	-2	1	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	-1	-1	-1	0	2	0	0	0	1	0	2	0	1	0	1	1	0	1	1	0	1	0	1	0	0	0	-1	0	0	0	0	0	-1	1	-1	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-2	0	2	0	0	0	1	0	1	1	1	0	0	1	0	0	1	0	1	1	2	0	0	0	0	-1	0	0	0	0	-1	1	0	-1	0	-1	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	1	0	2	0	2	1	1	1	0	0	0	0	1	0	1	0	1	0	0	0	0	0	-1	-1	0	0	-1	1	-1	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	-1	-2	-1	0	1	0	0	0	2	0	2	1	0	1	0	0	0	1	1	0	1	0	2	0	0	0	0	0	0	-1	0	0	-1	1	-1	0	-1	0	-1	0	0	0	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	-2	0	-1	-1	-1	1	1	0	0	1	2	0	1	0	1	0	1	0	0	1	0	2	1	0	0	0	-1	0	0	0	0	-2	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	-1	-1	-1	0	2	0	0	0	1	0	2	0	1	0	1	1	0	1	1	1	1	0	0	0	0	0	-1	0	0	-1	0	0	0	0	-1	-1	1	0	0	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	-1	-1	0	-1	-1	0	-2	0	1	0	0	1	0	0	2	0	2	0	0	1	0	1	1	1	1	1	0	0	0	0	0	0	0	-1	0	0	-1	0	-1	-1	1	0	0	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-2	0	0	-1	-1	0	-1	-1	-1	0	3	0	0	1	0	0	0	1	1	1	0	0	1	1	0	2	0	0	1	-1	1	0	0	-1	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	0	0	2	0	0	0	1	1	2	0	0	0	1	1	0	2	0	1	1	0	0	0	0	0	-1	-1	1	-1	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-2	0	1	1	0	1	0	0	1	1	1	0	0	1	0	1	0	0	0	2	2	0	0	0	0	-1	0	0	0	0	-1	1	0	-1	0	-1	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	-2	-1	0	1	1	0	1	1	0	0	1	1	0	0	1	0	3	0	0	0	1	1	0	0	0	0	-1	0	0	0	-1	0	1	-1	0	-1	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-2	-2	0	1	1	0	1	1	0	0	1	1	0	0	0	0	2	0	0	0	2	2	0	0	0	0	-1	0	0	0	-1	0	1	0	0	-1	-1	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-2	-2	0	1	1	0	1	0	0	1	1	1	0	0	0	0	2	0	0	0	1	3	0	0	0	0	-1	0	0	0	0	-1	1	0	0	-1	-1	-1	0	0	0	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	-1	0	-1	-2	0	-1	1	1	1	0	1	0	1	1	0	1	0	0	1	3	0	0	1	0	0	0	0	0	-1	-2	0	0	0	0	0	0	-1	0	0	0	1	0	0	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	-1	0	-1	-1	0	-1	-1	-1	0	2	1	0	1	0	0	0	1	1	1	0	0	1	0	1	2	0	0	1	-1	1	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	0	0	0	-1	0	-2	-1	0	1	2	0	0	0	1	0	2	0	1	0	0	0	1	1	0	1	1	1	0	0	0	0	-1	-1	1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	-1	-1	-1	0	1	1	0	1	1	0	0	1	1	0	0	1	1	1	1	2	0	0	0	0	0	0	0	-1	-1	-2	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	1	0	2	0	2	1	1	1	0	0	1	0	1	0	1	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	0	0	-1	-2	0	-1	-1	-1	0	2	0	0	1	1	0	0	1	1	1	0	0	1	0	0	2	0	1	1	-1	1	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	-1	0	0	-2	0	0	-1	-2	0	2	1	0	0	1	0	0	1	1	0	1	0	1	0	1	0	0	2	1	0	0	0	-1	0	0	1	0	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	-1	-1	-1	0	1	0	1	0	2	0	2	0	0	1	0	0	1	1	1	0	0	1	1	0	0	0	-1	0	0	-1	1	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	-1	-1	-1	0	1	0	1	0	2	0	2	1	0	1	0	0	1	1	1	0	0	1	0	0	0	0	-1	-1	0	-1	0	-1	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-2	-1	0	0	-1	0	0	-1	-2	0	3	1	0	0	0	0	0	1	1	0	1	0	1	1	1	0	0	1	1	0	0	0	-1	-1	0	1	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	-1	-2	-1	-1	0	0	0	1	0	0	1	2	0	0	0	1	0	1	0	1	1	1	1	2	0	0	-1	0	1	0	0	0	0	-1	-1	0	0	0	-1	0	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	-2	-1	-1	0	1	0	1	0	1	0	3	0	0	1	0	0	1	1	1	0	0	0	2	0	0	0	-1	0	0	-1	1	0	-1	0	0	0	-1	0	0	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	-1	-2	0	-1	0	1	0	1	0	1	1	3	0	0	1	0	1	1	0	1	0	0	0	1	0	0	-1	-1	0	0	-1	0	0	-1	0	0	0	0	1	0	0	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	-1	0	0	-1	-2	-1	-1	0	1	0	1	0	0	1	3	0	0	0	0	0	1	1	1	0	1	0	2	0	0	-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	0	0	-1	0	0
-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	0	1	-1	1	0	0	0	0	0	2	1	0	1	0	1	0	0	0	0	-1	-1	1	0	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	1	1	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	1	0	0	0	0	-1	0	0	0	1	0	0	0	0	1	1	-1	-1	1	0	1	0	0	-1	1	0	1	1	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	-1	0	1	0	0	0	0	0	0	-1	0	-1	0	0	1	0	0	1	0	1	0	1	-1	-1	-1	0	0	1	1	0	0	0	1	0	1	0	0	-1	-1	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	0	0	-1	0	0	0	-1	0	0	1	0	0	1	0	-1	0	1	-1	0	0	1	-1	1	1	0	0	0	1	0	0	0	1	-1	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	-1	0	-1	0	0	0	-1	0	0	0	1	0	1	0	-1	-1	1	0	-1	0	1	1	1	0	0	0	0	0	0	0	0	0	-1	0	1	0	1	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	1	1	-1	1	-1	-1	0	0	0	1	1	1	0	0	0	0	0	0	1	-1	0	0	0	0	1	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	0	0	-1	0	0	1	1	0	-1	0	0	-1	0	0	1	0	0	1	1	-1	0	1	0	0	0	0	0	0	0	1	0	0	1	1	0	-1	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	-1	0	-1	0	0	0	-1	0	0	1	-1	1	0	0	0	0	0	1	1	0	2	0	0	0	0	0	1	-1	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	0	1	0	0	0	1	0	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	-1	0	0	0	-1	0	0	1	0	-1	1	-1	-1	0	1	0	1	0	1	0	0	0	0	1	0	1	-1	1	0	0	0	1	1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	1	-2	0	1	0	-1	-1	0	0	0	-1	-1	0	-1	0	2	1	0	1	0	1	-1	0	0	0	0	1	1	0	0	0	0	1	0	0	0	-1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	-1	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	1	0	-1	0	0	1	1	1	0	1	0	0	0	1	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	-1	1	-1	0	0	1	0	1	1	0	1	0	0	0	0	1	1	0	0	1	0	1	0	1	0	0	-1	0	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	-1	0	1	0	1	-1	0	0	0	0	1	0	0	1	1	0	1	0	1	1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	-1	-1	0	0	-1	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	-1	-1	0	1	1	0	1	0	1	0	1	0	1	0	0	0	1	0	1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	0	0	0	-1	0	0	2	0	-1	1	1	0	1	1	0	1	0	0	0	0	0	-1	1	0	1	-1	0	0	0	0	1	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	1	-1	0	0	0	-1	0	0	1	1	-1	2	0	1	0	1	0	1	0	0	0	0	-1	0	1	0	1	-1	0	0	0	0	1	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-2	-1	0	0	-1	0	0	-1	-1	-1	1	0	0	-1	1	0	0	0	0	1	1	0	1	1	1	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	-1	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-2	0	0	0	-1	0	0	-1	-1	0	1	-1	0	-1	1	0	0	0	0	2	1	0	0	1	1	0	1	0	0	0	0	0	1	0	0	0	0	0	1	0	-1	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	0	0	-1	0	0	-1	0	0	0	-1	2	0	1	0	0	1	0	-1	-1	1	0	1	0	0	0	1	1	0	0	0	0	-1	0	1	1	-1	0	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	-1	-1	0	1	1	-1	0	1	0	0	0	1	0	1	0	0	0	1	0	1	-1	1	0	-1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	0	-1	0	0	0	0	-2	0	-1	0	0	1	0	0	-1	0	2	0	0	0	1	0	1	0	0	1	0	0	1	1	0	0	-1	0	0	0	0	1	0	0	0	1	0	-1	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	-1	-1	0	0	0	-1	0	0	-1	0	1	1	-1	0	-1	1	0	0	1	1	1	1	0	0	1	0	0	0	0	0	0	0	0	1	-1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	-1	-1	0	0	-1	0	0	2	-1	0	1	1	0	0	0	0	1	1	0	0	0	0	-1	1	1	0	-1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	-1	0	0	0	-1	0	0	-1	-1	-1	1	-1	-1	0	1	0	0	1	0	1	1	0	0	1	1	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	0	0	-1	-1	0	0	1	1	0	1	0	0	1	1	1	0	1	1	0	0	0	1	0	0	1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	1	0	0	0	0	1	0	1	0	0	0	1	0	1	-1	1	1	0	0	1	1	-1	1	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-1	-2	0	1	1	0	-1	-1	0	0	1	1	0	1	0	0	1	1	0	0	1	0	1	0	0	0	-1	0	1	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	0	-2	-1	0	1	1	0	1	0	0	0	2	1	-2	0	0	0	1	0	0	1	0	0	1	0	0	0	-1	0	0	-1	0	0	1	0	0	1	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	-2	0	0	0	-1	-1	-1	0	0	0	1	-1	0	-1	1	1	1	0	0	1	0	1	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	1	0	0	0	0	-1	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	0	-1	0	0	1	1	0	0	0	0	1	1	0	1	0	1	0	1	1	0	-1	-1	1	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	0	0	0	-1	0	-1	-2	0	0	1	0	-1	-1	0	0	0	1	0	1	1	0	0	1	0	1	1	0	1	0	0	1	0	0	0	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-2	-1	0	1	1	0	-1	0	0	0	1	0	0	0	0	0	2	1	0	1	0	0	1	0	0	0	-1	0	0	0	0	1	1	-1	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	0	0	1	-1	0	-1	0	0	1	0	1	0	0	1	1	0	1	0	1	1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	0	1	-1	0	-1	0	0	1	0	0	0	1	1	1	0	1	0	1	1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	-1	0	0	-1	-1	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	0	-1	0	-1	0	-1	-1	-1	0	0	-1	1	0	1	-1	1	1	0	0	0	0	1	0	1	0	1	0	1	0	0	0	0	0	0	0	0	1	0	0	0	1	-1	0	0	0	-1	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	0	0	-1	-1	-1	0	1	0	0	0	0	0	0	1	0	1	0	-1	1	0	1	0	1	0	1	0	0	1	0	0	0	1	-1	0	0	0	1	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	0	0	0	0	-1	-1	0	-2	0	1	0	-1	0	-1	1	1	0	1	0	0	0	0	0	1	1	0	1	1	0	0	0	0	1	0	0	0	0	0	0	1	0	0	-1	0	-1	0	-1	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	0	-2	-1	0	1	1	0	1	0	0	0	2	1	-1	-1	0	0	0	1	0	1	0	0	0	1	0	0	0	-1	0	-1	0	0	1	0	0	1	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-2	-1	0	0	-1	0	0	-1	-1	0	1	0	-1	-1	0	0	0	0	1	1	1	0	1	1	1	0	1	0	0	0	0	0	0	1	0	1	0	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-2	-1	0	0	0	-1	-1	0	-1	0	1	0	-1	-1	0	0	0	0	1	1	0	1	2	0	1	1	0	0	0	0	0	0	0	1	0	0	1	0	0	-1	0	0	0	0	0	-1	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-2	0	0	0	0	0	0	-1	-1	1	1	1	0	0	1	0	1	0	1	1	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	-1	0	0	0	-2	1	0	1	0	0	1	0	0	0	2	-1	0	0	-1	0	1	1	0	1	0	1	0	0	1	0	-1	0	0	-1	0	1	0	0	0	0	-2	0	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	-1	-1	0	1	0	0	0	1	0	1	0	1	1	1	0	0	1	0	0	0	0	0	0	0	1	0	1	0	0	0	-1	0	0	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	-1	0	-1	1	1	1	0	0	0	0	0	1	1	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	1	0	-1	0	0	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	-1	0	-1	0	-1	0	0	-1	0	0	1	-1	0	-1	1	0	0	0	2	1	1	0	0	1	0	0	1	0	0	0	0	0	1	0	1	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	-1	0	0	0	-1	0	-1	-1	0	0	1	-1	0	-1	1	0	0	0	1	1	1	0	1	1	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	-1	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	-1	0	-1	0	0	1	0	-1	0	0	1	0	1	0	0	1	0	1	1	0	0	1	0	0	0	0	0	0	0	1	1	-1	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	-1	0	0	-1	0	1	0	-1	0	0	1	0	0	1	0	1	0	1	0	1	0	0	1	0	0	0	0	0	1	0	1	0	-1	0	0	1	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	0	-2	0	0	-1	0	1	0	-1	0	0	1	0	0	1	0	0	1	1	0	1	0	0	1	0	0	0	0	0	1	0	0	1	-1	0	0	1	0	-1	0	0	-2	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	-1	-1	0	0	1	-1	0	1	1	0	1	0	0	0	1	0	0	1	0	0	1	0	0	0	0	0	1	0	0	-1	0	1	0	0	-1	0	1	0	0	0	-1	-1	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	-1	0	0	0	0	0	-2	1	0	1	1	0	0	0	1	0	1	0	0	0	-1	0	2	-1	0	1	0	0	0	0	0	0	-1	1	0	0	0	1	0	-1	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	0	0	-1	0	-2	1	0	1	0	0	0	0	2	0	1	0	0	-1	-1	0	1	0	0	1	1	0	0	1	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-2	0	0	0	0	0	-1	0	1	1	1	0	0	0	0	0	1	1	0	1	1	1	1	0	0	0	0	0	0	0	-1	0	1	-1	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0	-1	-1	-1	1	1	0	0	-1	-1	0	1	0	1	1	0	0	1	1	0	0	1	0	0	0	1	0	-1	0	0	1	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-2	0	0	0	0	0	-1	0	1	0	2	0	0	0	0	1	0	1	1	0	1	1	1	0	0	0	0	0	0	0	-1	0	-1	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	1	1	0	0	-1	0	1	0	0	0	1	0	1	1	-1	1	1	0	0	0	0	0	-1	0	1	0	0	0	0	1	-1	1	0	0	0	0	-1	0	-1	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	-1	-1	0	1	1	0	1	1	0	0	1	1	-2	1	0	0	1	0	0	0	0	0	1	-1	0	0	-1	0	0	0	0	0	1	0	0	0	1	-1	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	0	1	1	0	-1	0	0	0	1	0	1	0	-1	1	1	1	0	0	0	1	0	0	1	0	-1	0	1	0	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	-1	-1	0	0	0	0	0	2	0	0	0	1	0	0	1	0	0	0	-1	1	1	1	0	0	0	1	1	0	0	0	-1	0	1	-1	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	0	0	0	-1	0	1	1	0	0	1	0	1	0	1	0	0	1	-1	0	1	0	0	-1	1	0	0	0	0	0	0	0	0	1	-1	1	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	0	0	1	0	0	-1	0	1	1	1	-1	1	1	0	0	0	0	1	0	0	1	0	0	0	0	0	1	0	0	1	-1	-1	1	0	0	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	0	0	1	0	0	-1	0	1	1	0	0	1	1	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	1	0	-1	-1	1	0	0	0	0	-2	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	-2	1	1	1	0	-1	1	0	0	0	2	-1	1	0	0	0	0	0	0	1	0	1	-1	0	0	0	0	1	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	0	0	-2	0	0	0	1	0	1	0	0	0	3	-1	1	0	0	0	0	0	0	1	0	1	0	0	1	0	-1	0	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	0	0	-1	-1	0	0	1	1	1	1	0	0	1	1	0	-1	0	0	0	1	0	-1	0	0	1	0	0	0	0	-1	0	1	0	0	-1	2	0	0	0	0	-2	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-2	0	0	0	0	1	-1	0	1	0	1	0	0	0	0	1	0	0	0	1	2	0	1	0	0	0	1	0	0	0	-1	1	0	0	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	-1	-1	0	1	1	0	1	1	0	0	1	1	-1	0	0	0	1	0	0	-1	1	0	0	0	0	0	-1	0	0	1	-1	0	1	0	0	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	-1	0	0	0	0	-1	-1	0	1	0	2	0	1	0	0	1	0	0	-1	0	0	1	0	0	0	0	0	1	0	0	0	-1	1	0	0	0	0	0	1	1	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	1	1	0	-1	0	1	0	1	-1	1	0	0	1	1	0	1	0	0	0	0	0	0	0	-1	1	0	0	0	1	-1	0	1	0	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	0	0	0	0	2	0	0	1	1	0	0	1	0	1	1	0	0	-1	0	0	0	0	0	-1	0	0	1	0	0	0	0	0	0	-1	1	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	0	-1	0	0	-1	0	0	2	0	0	0	1	0	0	2	0	0	1	0	0	0	0	-1	1	0	0	0	0	0	1	-1	0	1	-1	0	0	0	0	1	0	0	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	1	1	0	1	1	0	1	0	1	0	1	1	-1	-1	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	1	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	-1	-1	0	0	1	0	0	1	0	0	0	1	0	0	1	0	0	-1	0	0	2	1	0	0	0	0	1	0	0	1	-1	0	0	0	0	1	-1	0	-1	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-1	0	1	1	0	0	-1	0	0	1	0	1	1	0	0	1	0	0	0	1	0	0	0	0	0	-1	1	1	0	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	1	1	0	0	-1	0	0	1	0	0	1	1	1	1	-1	1	0	0	0	0	0	0	0	-1	1	0	0	1	0	-1	0	0	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	1	-2	-1	1	0	0	-1	0	0	0	-1	-1	0	0	-1	1	1	0	1	0	1	1	1	0	-1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	0	0	-1	0	-1	0	1	1	1	0	-1	0	1	0	1	0	1	0	0	0	1	1	-1	0	0	0	0	0	0	0	-1	0	1	0	0	-1	1	0	1	0	0	-1	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	0	0	-1	-1	0	0	1	1	1	0	-1	0	1	1	0	0	1	0	0	1	0	1	0	-1	0	0	0	0	0	-1	0	0	0	1	0	-1	0	1	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	0	0	0	0	1	1	0	1	1	1	0	0	0	2	0	0	0	-1	-1	0	1	0	0	-1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	0	0	0	0	1	1	0	1	1	1	0	0	0	2	0	0	0	0	-1	0	1	-1	0	-1	0	0	0	0	0	0	0	1	0	0	-1	1	1	0	0	0	-1	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	-1	0	-1	-1	0	1	0	0	-1	1	0	0	1	0	1	0	1	0	0	1	-1	1	1	0	0	0	0	0	0	0	1	0	0	0	1	-1	-1	0	1	-1	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	0	1	1	0	-1	0	1	-1	1	0	1	0	0	0	1	1	0	0	1	0	0	0	0	1	-1	0	1	0	-1	1	0	0	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	0	-1	0	0	1	1	0	1	0	0	1	0	0	0	0	1	1	0	1	0	-1	0	1	1	0	0	-1	0	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-2	-1	0	1	1	0	-1	0	0	-1	2	0	1	0	0	0	1	1	0	0	0	1	0	0	0	1	-1	0	1	0	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-2	0	-1	-1	0	0	1	0	0	0	1	0	0	1	0	-1	1	0	0	0	0	1	1	1	0	1	0	0	1	-1	0	0	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	0	0	0	1	1	1	-1	0	1	0	0	0	1	0	1	1	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	1	0	0	0	1	0	1	0	0	-1	0	0	-1	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	0	0	0	1	1	1	-1	0	1	0	0	0	1	0	1	1	0	0	1	0	-1	0	0	0	-1	0	0	0	-1	0	1	0	0	0	1	1	0	0	0	-1	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	-1	-1	0	-1	1	0	1	0	0	-1	1	0	0	1	0	1	0	0	0	1	1	0	0	0	0	0	0	1	0	-1	1	0	0	0	-1	0	0	0	1	-1	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-1	0	1	1	0	1	-1	0	-1	0	1	1	1	0	0	1	0	0	0	0	1	-1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	-1	0	0	0	-2	-1	0	0	0	1	1	0	-1	0	2	0	0	0	1	0	1	1	0	0	0	-1	1	0	0	0	-1	0	0	0	0	1	-1	0	0	1	0	1	0	0	-1	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	1	0	0	1	0	0	0	1	0	1	0	1	0	0	-1	1	1	0	1	-1	1	0	0	0	1	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	-1	0	-2	0	0	0	0	-1	1	0	1	0	2	-1	1	0	1	0	0	0	0	1	1	2	0	0	0	0	0	1	0	-1	-1	0	0	0	0	0	-2	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	0	0	1	1	0	1	-1	0	1	0	0	1	1	1	0	0	0	0	-1	1	0	-1	0	0	0	0	0	0	1	-1	0	0	1	0	1	0	0	-1	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	0	0	-2	0	-1	0	-1	1	0	0	0	1	1	-1	0	0	1	-1	1	0	0	0	0	2	0	1	0	0	0	1	1	0	0	-1	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	-1	-1	0	1	1	0	1	1	0	0	1	1	-1	1	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	1	0	0	-1	1	0	0	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	1	1	0	1	1	0	1	0	1	0	1	1	-1	0	0	0	-1	0	0	0	-1	0	0	0	0	0	1	0	-1	0	1	0	1	0	0	-1	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	0	0	-1	0	0	-1	-2	1	0	0	0	0	1	-1	0	1	1	0	0	0	0	-1	1	0	1	1	1	0	0	1	0	1	0	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	1	0	0	1	1	0	0	0	1	0	0	1	-1	1	-1	0	1	1	0	0	0	0	1	0	1	0	-1	0	0	1	0	-1	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	1	1	0	1	0	1	0	1	1	0	0	1	-1	0	-1	0	1	0	0	0	0	-1	1	0	0	1	-1	0	0	0	0	1	0	0	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	0	0	-1	0	0	-1	1	1	1	0	0	0	1	1	-1	1	1	0	0	-1	0	1	0	0	0	0	-1	0	0	0	1	-1	0	1	0	0	0	0	0	0	1	0	-1	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	0	-2	0	0	0	1	0	0	1	1	0	1	1	-1	-1	0	0	1	0	0	1	1	0	1	0	0	0	-1	0	0	-1	0	1	0	1	0	0	-1	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	0	-1	0	0	-1	0	0	0	-2	1	0	1	0	0	1	0	-1	0	1	-1	0	0	1	0	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	-2	0	0	0	1	1	1	0	-1	0	2	0	0	0	0	0	0	0	0	1	1	0	0	0	1	0	-1	0	0	-1	0	1	0	1	0	0	-1	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	0	-1	0	0	-1	-2	0	0	1	0	0	1	0	-1	0	2	-1	0	0	0	1	0	1	0	1	1	1	0	0	1	0	0	0	0	-1	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	0	0	-1	-2	0	0	1	0	0	0	0	1	0	2	-1	1	0	0	1	1	-1	0	0	1	1	0	0	0	0	-1	0	0	0	-1	1	0	0	0	1	-1	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	1	0	0	0	0	-1	0	0	1	2	0	0	0	1	0	1	0	1	0	0	0	1	-1	-1	0	1	0	0	0	0	0	-1	0	1	1	-1	0	1	0	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	1	0	0	0	0	1	0	1	0	1	0	0	0	1	-1	1	0	1	0	0	1	0	1	-1	0	0	1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	1	0	0	0	1	1	0	1	0	1	0	0	0	1	-1	0	0	1	0	0	0	0	1	-1	0	0	0	-1	0	1	0	0	1	0	-1	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	-1	0	0	-2	1	0	1	0	0	0	0	0	0	1	0	0	1	0	-1	1	0	0	1	1	0	0	0	0	1	0	0	1	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	-1	-1	0	0	0	0	-1	0	-1	-1	-2	0	0	-1	0	0	1	-1	2	1	2	0	0	1	0	0	1	0	0	0	0	0	2	0	0	0	0	0	1	0	0	0	-2	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	-2	0	0	0	0	0	0	-1	-2	0	3	1	0	0	1	0	0	1	1	0	-1	0	0	1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	-1	-1	0	0	-1	0	0	-1	-1	0	2	0	0	1	1	0	0	1	0	0	1	0	1	0	1	-1	1	0	1	0	0	0	0	0	0	1	-1	0	0	1	0	0	-1	0	-2	0	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	-2	0	-1	0	0	-1	0	0	-1	0	3	1	1	0	1	0	0	0	1	0	-1	1	0	1	1	0	0	0	0	0	0	0	0	-1	-1	0	1	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-2	-1	0	1	0	-1	-1	0	0	-1	-1	0	-1	0	1	1	0	1	0	1	2	0	1	-1	0	0	0	0	2	1	0	0	0	0	0	0	0	1	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	-1	0	1	0	0	-1	0	0	-1	-2	0	-1	0	1	0	0	1	0	1	3	0	1	-1	0	0	0	0	1	1	0	0	1	0	0	0	0	1	0	-1	0	0	-1	0	1	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	-1	-1	0	0	0	0	0	-1	-2	0	2	0	0	1	0	0	0	1	1	0	1	0	1	0	1	-1	1	0	1	0	0	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-2	0	-1	0	0	-1	-1	0	-1	0	2	0	0	0	1	0	1	0	1	0	-1	1	1	1	1	1	0	0	0	0	0	0	0	0	0	-1	1	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	0	0	0	-1	-1	0	1	2	0	0	0	1	0	2	1	1	0	0	0	1	0	0	-1	0	1	0	0	0	0	-1	0	1	0	0	-1	0	0	1	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	0	0	0	-1	-1	0	1	2	0	0	0	1	0	2	1	1	0	0	0	1	0	0	-1	1	0	0	0	0	0	-1	0	1	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	-1	0	1	0	0	-2	0	0	0	-2	0	-1	0	1	0	1	1	0	0	3	0	1	-1	0	0	1	0	1	0	0	0	1	0	0	0	-1	1	0	0	0	0	-1	0	1	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	0	0	-1	0	0	-1	-2	-1	-1	0	0	0	1	0	1	0	2	1	1	0	-1	0	1	0	0	0	1	0	2	0	0	0	0	0	0	0	0	0	-2	0	0	2	0	0	0	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	-1	1	-1	-1	0	0	-1	0	-1	-1	-1	0	1	0	1	0	1	0	1	1	1	0	0	-1	2	0	0	0	1	0	1	0	0	0	-1	0	0	0	0	0	-1	0	0	2	0	0	0	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	2	1	0	0	0	1	0	-1	1	1	0	0	0	1	1	0	1	0	1	0	0	0	0	1	-1	0	1	0	-1	0	0	0	0	0	0	-2	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	1	1	0	0	1	-1	1	0	2	0	0	1	1	1	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	1	1	0	0	0	0	0	-2	0
-1	-1	-1	-1	-1	0	-1	0	0	0	0	0	0	1	0	1	0	-1	0	-1	0	1	1	0	0	0	0	1	0	1	0	-1	0	0	0	0	0	-1	1	0	0	0	0	0	0	0	0	1	-2	0	0	1	1	0	0	1	-1	0	0	0	0	-1	0
-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	1	0	1	0	-1	0	-1	-1	0	0	0	0	0	0	1	0	1	0	-1	0	0	0	0	0	-1	1	1	1	1	0	0	0	0	0	1	-2	0	0	1	1	0	0	0	-1	0	0	0	0	-1	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	-1	-1	0	0	-2	-1	0	-1	0	0	1	1	0	0	1	0	1	0	-1	0	1	0	0	1	1	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	0	0	1	1	0	1	-1	0	0	0	0	1	1	-1	1	1	0	0	0	0	1	-1	0	1	0	0	0	1	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	0	0	-1	0	0	-1	-1	-1	0	1	0	0	1	0	0	0	1	1	1	-2	0	1	0	0	1	0	0	1	-1	2	0	0	0	0	0	0	0	-1	0	0	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	0	-1	-1	0	-1	0	1	0	-1	0	0	0	1	0	1	0	0	0	2	0	1	0	0	1	0	0	0	1	-1	1	0	0	1	-1	0	0	1	0	-1	0	0	-2	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	0	0	0	-1	0	1	1	0	0	1	0	1	0	1	0	0	1	-1	0	1	0	-1	0	1	0	0	0	0	0	0	0	1	0	-1	1	1	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	0	-2	0	1	0	1	0	1	-1	0	0	1	0	0	0	0	0	1	0	0	1	1	0	0	1	0	-1	0	0	1	0	0	0	1	0	0	-1	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-1	0	1	1	1	0	1	0	0	0	1	0	1	-1	0	0	0	0	0	0	1	0	-1	1	0	-1	0	0	1	0	0	0	1	1	0	-1	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	0	1	1	0	-1	0	0	0	1	0	1	0	0	1	0	1	0	0	-1	2	0	0	0	0	0	0	1	0	1	-1	0	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	-1	-1	0	-1	0	-1	0	0	0	0	1	1	-1	1	-1	1	0	0	0	2	1	1	0	0	0	0	0	0	0	-1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	-1	0	0	0	-1	-1	-1	0	0	0	1	-1	0	-1	1	0	0	0	1	1	1	1	1	0	0	0	0	1	0	0	0	0	1	0	1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-1	0	1	2	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	0	0	-1	0	0	1	0	0	0	1	0	1	0	-1	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	-2	-1	0	0	1	0	0	0	1	-1	2	1	0	-1	0	0	1	0	0	1	1	0	0	1	0	1	-1	0	0	-1	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-2	0	0	0	-1	-1	-1	-1	0	0	1	-1	0	-1	0	0	1	0	0	1	0	0	1	1	0	1	1	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	0	0	0	-1	-1	-1	0	1	1	0	0	0	0	1	1	0	-1	0	0	1	1	1	0	0	0	0	1	0	0	-1	-1	0	0	0	1	0	1	0	-1	0	1	-1	0	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	0	-1	0	0	0	0	-1	-1	-1	0	0	1	0	0	-1	0	1	1	0	0	1	0	1	0	0	0	0	1	1	1	0	0	-1	0	0	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	0	0	-1	0	0	-2	-1	0	0	1	0	0	1	0	0	2	0	0	0	-1	-1	1	1	0	1	1	0	0	0	1	1	-1	0	0	-1	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	0	-1	0	-1	-2	-1	-1	0	0	0	-1	0	0	1	1	0	0	0	0	1	1	0	1	1	1	1	2	1	0	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	-1	0	0	0	-1	-1	-1	0	1	0	1	0	0	0	1	1	1	-1	0	0	1	1	0	0	0	0	0	1	0	0	-1	-1	0	0	0	-1	0	0	1	1	0	1	0	-1	0	0	0	-1	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-2	0	-1	-1	0	1	0	0	1	1	1	0	0	0	1	0	1	0	1	0	1	1	1	0	0	0	0	0	-1	1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	-1	0	-1	0	0	1	1	0	1	-1	1	0	0	0	0	0	0	0	1	0	0	1	1	0	0	1	0	0	-1	0	0	1	0	1	0	0	0	-1	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	0	0	0	-1	0	0	2	1	0	1	0	0	0	1	-1	1	0	0	0	0	0	0	1	0	1	-1	0	0	0	-1	0	0	0	1	1	0	0	1	-1	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	-1	0	0	1	0	0	-1	0	0	0	0	2	1	0	0	1	0	0	1	1	0	0	0	0	0	0	0	1	0	0	1	0	-1	0	1	-1	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	-1	-1	0	0	0	0	0	-1	-1	0	1	1	0	0	-1	0	0	1	0	1	1	0	0	1	0	0	0	1	0	0	0	0	0	-1	0	1	0	0	1	0	0	0	1	-1	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	-1	0	0	-1	0	0	1	1	0	1	0	0	-1	1	0	0	1	0	0	0	0	0	2	0	0	0	0	0	1	-1	0	1	-1	1	0	0	0	1	-1	0	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	-1	0	0	0	0	-1	-1	1	0	1	1	1	0	-1	0	1	1	-1	0	0	0	1	0	0	0	1	0	0	0	1	0	-1	0	0	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	-1	0	-2	-1	0	0	0	-1	0	-1	0	0	1	1	0	0	0	1	2	1	0	1	1	0	0	1	1	0	0	0	0	0	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	0	0	-1	-1	0	0	0	1	1	0	0	0	2	1	1	0	1	1	0	1	0	1	0	0	0	1	0	-1	0	0	0	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	0	0	0	0	-2	-1	0	1	1	0	0	0	0	0	2	0	0	0	-1	0	1	1	0	0	0	1	0	0	1	0	-1	0	0	0	1	-1	0	1	0	0	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	-1	-1	0	0	0	0	0	0	-2	0	1	1	0	0	-1	0	0	0	1	1	1	0	0	0	1	0	0	1	0	0	0	0	0	0	-1	1	0	0	1	0	0	0	1	-1	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	0	-1	0	0	0	0	0	-1	-2	0	0	1	0	0	-1	0	0	1	1	0	1	0	0	0	1	0	0	1	1	1	0	0	0	0	-1	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-2	0	0	0	-1	0	0	-1	0	1	1	0	0	-1	0	0	0	1	0	1	0	1	0	1	0	0	1	0	0	0	0	0	0	-1	1	1	0	0	0	1	0	0	-1	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	-2	0	0	0	-1	0	-1	-1	0	0	1	0	0	-1	0	0	1	1	0	1	0	0	0	1	0	1	1	0	0	0	0	1	0	-1	1	0	0	0	0	0	0	1	-1	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	0	0	-2	0	0	0	1	-1	1	0	0	0	2	0	1	0	0	0	1	0	0	1	0	1	0	0	1	0	-1	1	0	-1	0	-1	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	0	1	-1	-1	0	0	-1	1	0	1	0	-1	2	0	1	0	1	-1	0	0	0	0	0	0	0	2	0	1	-1	0	0	0	0	0	1	-1	0	1	1	0	0	-1	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	-1	0	1	0	-1	0	0	0	0	0	0	-2	1	0	2	0	0	1	0	0	0	1	-1	0	-1	0	0	2	0	0	1	0	1	-1	1	0	0	-1	0	0	0	0	1	1	-1	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	-1	-1	-1	0	1	0	0	0	1	0	1	1	0	-1	0	0	0	1	0	1	0	0	1	1	0	0	0	-1	1	-1	0	0	0	1	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	1	0	1	1	0	1	1	0	0	0	0	1	-1	0	0	0	1	-1	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	-1	-1	-1	0	1	1	0	1	0	0	1	1	1	-1	0	0	0	0	0	0	0	-1	2	0	0	0	0	0	0	0	0	1	-2	1	0	1	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	-1	0	1	0	-1	0	0	0	0	0	0	-2	1	0	2	0	0	1	0	0	-1	2	-1	0	0	0	0	1	0	0	0	1	1	-1	0	0	1	-1	0	1	0	-1	1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	1	0	1	0	1	0	2	-1	1	0	1	0	-1	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	-1	-1	0	1	1	0	1	1	0	0	1	1	-1	1	-1	0	0	0	0	0	0	1	0	-1	1	0	0	0	0	0	0	-1	0	1	1	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-2	0	-1	-1	0	0	1	0	0	0	1	0	0	1	-1	0	1	0	1	-1	0	1	1	1	1	0	0	0	0	0	0	0	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	-2	0	0	1	-1	0	0	0	0	1	2	-1	0	1	0	1	0	0	0	1	1	1	0	1	0	0	0	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-2	0	0	0	0	0	-1	0	1	1	1	1	-1	0	0	0	1	1	0	1	1	0	2	0	0	0	0	0	0	0	-1	0	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-2	0	-2	0	0	0	0	1	0	-1	1	0	1	0	-1	0	1	0	1	1	0	1	1	0	1	1	0	0	0	-1	0	0	0	1	0	0	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	0	-2	-1	0	1	0	0	0	0	0	-1	1	1	0	0	0	0	2	0	0	0	1	1	0	1	0	1	-1	0	1	0	-1	0	1	0	0	-1	0	-2	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-2	-1	1	0	0	-1	0	0	-1	0	0	0	0	0	2	2	0	1	1	0	0	1	-1	-1	1	0	0	0	0	0	0	0	1	0	-1	0	0	-1	0	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	-1	1	0	-1	-1	0	-1	0	0	0	0	0	0	2	2	-1	1	1	0	0	0	0	1	-1	0	0	1	0	0	0	0	1	-1	0	0	0	-1	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	-1	-2	0	0	0	0	0	1	0	0	0	1	0	0	1	-1	0	1	0	1	1	0	1	0	0	1	1	0	0	0	-1	0	0	0	1	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-2	0	0	-1	-1	-1	0	0	0	0	1	0	0	0	1	0	1	0	-1	0	0	1	1	1	0	1	0	0	1	1	0	0	0	-1	0	0	0	1	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-2	0	0	0	0	0	-1	0	1	1	1	1	0	-1	0	0	1	1	0	1	1	0	1	1	0	0	0	0	0	0	-1	-1	1	0	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	-1	0	0	-1	-1	0	0	-1	0	0	2	0	0	1	0	0	0	0	-1	1	0	0	0	1	0	0	2	0	1	-1	1	0	0	0	0	0	0	0	1	1	-2	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	0	-1	0	0	1	0	1	1	1	-1	0	1	0	1	0	0	1	0	0	1	0	0	0	0	1	0	-1	-1	0	1	0	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	-1	0	0	-1	-1	0	1	0	0	1	0	0	-1	0	1	1	0	0	0	1	0	1	0	0	1	-1	1	0	1	0	0	0	0	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	0	-1	-1	0	0	-1	0	-1	0	1	0	1	1	0	0	1	0	0	1	0	0	0	0	1	0	-1	0	1	-1	0	0	0	0	0	0	1	1	-1	0	1	-1	0	1	0	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	1	1	0	-1	0	0	0	1	0	1	0	1	1	0	0	0	1	-1	1	0	0	0	0	0	0	1	0	1	-1	0	-1	1	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-1	0	1	1	0	0	0	0	-1	1	0	1	0	0	1	0	1	0	1	-1	1	0	0	0	0	0	0	1	-1	1	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	-1	-1	0	1	1	0	0	1	0	0	0	1	0	1	-1	0	1	0	0	0	0	1	0	-1	1	0	-1	0	0	1	-1	0	0	1	1	0	0	0	-1	0	0	0	-1	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	0	-1	0	0	1	1	0	0	1	0	0	1	0	1	0	0	1	1	0	0	0	-1	1	0	0	1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	-1	0	0	-1	-1	1	0	1	0	0	1	0	1	0	1	0	0	0	-1	0	0	0	0	1	1	0	0	0	0	1	0	0	1	-1	-1	1	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	1	0	0	1	0	1	0	0	0	0	0	1	0	0	2	0	0	0	1	0	1	0	0	0	-1	0	0	1	-1	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	-1	-1	0	0	0	0	0	-1	1	0	2	1	0	0	0	1	0	0	0	0	0	-1	0	2	0	-1	1	0	0	0	0	0	0	-1	0	1	0	0	1	1	-1	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	1	2	0	0	1	1	0	0	1	0	0	-1	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	0	0	0	-1	1	0	1	0	1	0	1	0	0	0	0	1	1	0	0	1	-1	1	0	0	1	0	-1	0	1	-1	0	0	0	-2	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	-1	0	1	-1	0	0	0	0	-1	0	0	1	0	2	1	0	1	0	1	1	0	-1	0	0	1	-1	0	0	0	0	0	1	-1	0	-1	0	0	0	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	1	-1	-1	0	0	0	0	0	2	0	0	1	1	0	0	1	0	1	1	0	0	0	0	0	0	-1	0	-1	0	0	1	-1	0	0	0	1	0	-1	0	1	1	0	0	0	-1	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	-1	0	1	1	0	1	-1	-1	0	0	1	1	1	0	0	1	0	0	0	0	1	-1	0	1	0	0	0	0	1	1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	-1	1	0	-1	0	0	-1	0	0	0	-1	0	0	2	1	0	1	0	0	0	2	-1	1	0	0	0	0	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	1	0	0	1	1	-1	0	0	0	0	-1	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	-2	-1	0	0	0	0	1	0	0	-1	1	1	0	0	0	0	1	0	0	1	1	1	0	1	0	1	0	0	1	-1	-1	0	1	0	0	-1	0	-2	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	0	0	1	1	0	0	0	1	1	1	-1	0	0	0	1	0	0	0	1	-1	1	0	0	0	-1	0	1	0	-1	1	0	0	0	2	-1	0	0	0	-2	0	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	0	-2	0	0	0	0	0	-1	-1	1	0	2	0	0	0	0	-1	0	1	0	0	0	1	0	1	0	0	0	1	0	0	0	0	1	-1	1	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	0	-1	-1	0	0	0	-2	-1	0	0	0	1	1	0	0	0	2	0	0	0	0	0	1	1	0	0	0	-1	1	0	0	0	-1	0	0	0	1	1	-1	0	-1	1	0	1	0	0	-1	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	1	-1	-1	-1	0	-2	0	0	0	0	-1	0	1	0	0	1	0	0	0	0	0	1	1	0	2	1	1	1	0	1	0	-1	1	0	-1	0	0	0	0	0	-1	-2	0	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	1	-1	-1	-1	0	-2	0	0	0	0	0	0	0	0	0	1	0	0	1	0	-1	1	1	0	2	1	0	1	0	1	1	-1	0	0	0	0	0	0	-1	1	-1	-1	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	-1	-1	0	0	-1	0	0	2	0	0	1	1	0	0	0	0	1	0	0	-1	1	0	0	1	0	0	-1	0	0	1	-1	0	-1	0	1	0	1	0	1	0	0	0	0	-1	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	-1	0	0	0	0	0	0	-2	1	0	2	0	0	0	0	1	0	1	0	0	0	-1	0	2	0	-1	1	0	0	0	0	0	0	-1	0	1	0	0	1	0	-1	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	2	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	1	1	0	0	1	0	1	-2	0	1	0	0	0	1	0	0	-1	0	-2	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-2	-1	0	0	-1	-1	0	0	0	0	1	1	0	-1	1	0	1	0	0	0	0	0	1	1	0	1	0	0	0	1	0	1	0	-1	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	-1	0	0	-1	-1	0	1	0	0	0	1	0	-1	1	0	1	0	0	0	1	0	1	0	0	1	0	0	0	1	-1	1	0	0	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	-1	-1	-1	0	1	0	0	0	1	0	1	1	0	0	0	-1	1	0	0	0	0	1	1	0	0	1	-1	0	1	0	0	-1	0	0	1	1	-1	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	-2	-1	0	0	0	0	0	1	0	0	1	0	1	0	-1	0	1	0	0	1	1	1	0	0	1	0	0	1	0	0	-1	0	0	0	1	-1	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	-1	-1	0	0	-1	-1	0	1	0	0	1	1	0	0	1	0	1	0	-1	0	0	0	0	0	1	1	-1	0	1	0	0	1	0	0	-1	0	0	1	1	-1	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	0	-1	-1	0	-1	1	0	1	0	0	1	1	1	0	0	0	-1	0	0	0	0	0	0	1	1	0	0	0	0	0	1	0	0	-1	0	1	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	-2	-1	0	0	0	0	1	0	-1	0	1	1	0	1	0	0	1	-1	0	1	1	1	0	0	1	0	0	1	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	0	0	-1	-1	-1	0	1	0	0	1	-1	0	0	0	1	1	0	0	1	1	-1	0	0	0	2	-1	1	0	0	0	1	1	0	0	-1	0	0	1	-1	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	0	-1	1	1	1	1	0	0	0	1	-1	1	0	0	0	0	1	0	-1	0	1	0	0	0	0	-1	0	0	1	1	-1	0	1	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-2	0	-2	0	0	0	0	0	-1	0	2	0	1	1	0	-1	0	0	1	1	0	1	1	0	1	1	0	0	0	0	0	0	-1	0	0	0	0	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	1	-1	1	1	0	1	0	0	0	0	0	1	1	0	1	0	0	1	0	0	1	-1	0	1	-1	0	-1	1	0	0	0	0	-2	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	-1	-1	-1	0	0	1	0	0	1	0	1	0	1	-1	0	0	0	1	0	1	0	0	1	1	0	0	0	0	-1	-1	0	0	0	1	0	1	0	0	-1	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	1	-1	0	-2	0	-1	0	0	0	1	0	1	0	1	0	1	-1	0	0	1	0	0	1	0	0	1	1	0	0	0	0	-1	-1	0	0	0	1	0	1	0	0	-1	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	-1	0	-1	0	0	1	1	0	1	0	1	0	2	-1	0	0	0	0	0	1	0	0	0	1	0	0	0	0	-2	-1	0	0	0	1	0	1	1	0	-1	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	-1	0	0	0	-1	0	0	-1	1	0	2	0	0	1	1	0	0	0	0	0	0	0	0	1	-1	0	1	0	0	-1	0	0	0	0	1	0	-1	1	1	0	0	-1	1	-1	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	-2	-1	0	0	0	0	1	0	0	-1	1	1	0	0	0	0	1	0	1	1	0	1	0	1	0	1	0	0	0	-1	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	-1	0	-1	-2	0	0	0	0	0	0	1	-1	0	2	0	1	0	0	0	0	0	1	1	0	1	0	0	1	1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	-1	-1	-2	0	0	1	0	0	0	-1	1	1	2	0	0	0	0	0	1	0	1	1	-1	0	0	1	0	0	-1	0	0	-1	1	0	-1	0	1	0	1	0	0	-1	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	-1	-1	-1	-1	0	0	0	0	0	-1	1	1	1	0	1	0	0	0	0	0	1	1	1	0	0	1	0	0	0	1	0	-1	0	0	-1	0	0	1	0	0	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	0	-1	0	-1	-1	-1	0	0	1	0	0	1	0	0	0	1	-1	0	0	1	0	0	1	1	0	1	1	0	0	0	1	0	0	-1	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-2	0	0	0	0	0	-1	0	1	1	1	0	0	0	0	0	1	0	1	1	1	1	1	0	0	0	0	1	-1	0	-1	1	0	-1	0	0	-2	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	-1	-1	1	1	1	0	0	0	0	1	1	0	0	0	0	0	0	1	-1	1	0	0	0	0	0	-1	0	0	1	-1	1	0	1	0	-1	0	1	-1	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	-1	-1	0	-2	0	0	0	0	-1	0	1	1	0	1	0	1	0	0	0	1	1	-1	2	0	1	0	0	0	0	0	0	1	-1	0	-1	1	-1	0	1	0	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	1	0	1	1	0	0	1	0	1	1	0	0	0	0	0	0	-1	0	1	-1	0	0	0	0	0	0	1	-1	-1	0	1	1	0	1	0	-1	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	-1	0	-1	0	0	-2	0	0	1	0	0	0	1	0	-1	2	0	0	0	0	0	0	0	1	1	1	1	0	0	0	1	0	1	0	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	-1	-1	0	0	1	-1	0	1	1	0	1	0	0	0	0	0	0	1	0	0	1	1	0	0	1	0	1	0	0	-1	0	0	0	1	0	-1	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	0	0	-1	-1	-1	-1	0	0	1	0	-1	0	1	1	0	1	0	0	0	0	0	0	0	1	0	2	1	0	0	0	1	0	1	0	0	-2	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	-1	0	0	0	-1	0	0	-2	0	0	2	0	-1	0	1	0	-1	2	0	0	0	0	0	1	0	0	1	1	1	0	0	0	1	-1	1	1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	1	0	0	0	1	1	-1	1	1	1	0	0	0	0	-1	0	1	1	0	0	0	0	1	0	1	1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	0	0	0	-3	0	0	1	0	-1	0	0	1	0	2	-1	1	0	0	0	2	-1	0	1	1	2	0	0	0	0	-1	1	0	0	-1	1	0	-1	0	0	-2	0	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	-1	0	0	-1	-1	0	-1	0	0	1	1	0	0	0	0	0	1	0	-1	1	1	0	0	0	0	1	1	0	1	0	0	0	0	1	0	0	-1	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	0	0	0	-1	0	0	1	1	0	1	0	1	0	1	1	0	0	0	0	0	0	-1	0	1	0	0	0	0	0	0	0	1	0	-1	-1	1	1	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-1	0	0	1	1	0	0	1	1	0	1	1	1	-1	0	0	0	-1	0	0	1	0	0	0	0	0	0	1	0	0	-1	0	0	1	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	1	0	0	0	1	1	0	1	1	1	0	0	-1	1	0	0	0	0	0	0	0	0	1	-1	0	0	0	-1	-1	1	0	1	1	0	-1	0	0	0	-1	0
-2	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	-1	0	-1	-2	-1	1	0	0	-1	1	1	0	0	2	0	1	0	0	0	0	0	1	0	1	2	-1	0	1	0	0	1	0	0	0	-1	0	1	0	0	-1	0	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-1	-1	-1	0	-2	0	-1	0	-1	-1	0	1	0	0	1	0	0	-1	0	1	2	1	1	0	0	0	0	2	0	1	-1	0	0	1	0	0	1	0	0	0	0	-1	0	1	-1	-1	0	0	-1	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	1	0	0	0	2	1	1	0	1	0	1	0	-1	0	0	0	1	2	0	0	-1	0	1	1	0	0	0	-2	0	0	0	0	1	0	0	-1	0	-1	0	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	1	1	0	0	0	1	1	0	1	1	0	1	0	0	0	0	0	0	0	2	0	-1	0	1	0	0	1	0	0	-2	0	1	0	0	0	-1	-1	0	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	0	-1	-1	-2	0	1	-1	0	1	1	0	0	0	2	0	1	0	0	0	0	1	1	0	2	0	0	0	1	0	0	0	0	0	-1	0	0	0	1	-1	-1	0	0	-1	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	-2	-1	-1	-1	0	1	1	0	0	0	1	0	0	1	0	0	2	0	1	0	0	0	1	1	0	0	-1	1	0	0	0	1	-1	0	0	0	1	-1	0	0	-1	-1	0	0	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-2	-1	0	0	-1	-2	0	0	-1	-1	1	0	0	-1	0	1	0	0	1	0	2	2	0	0	0	1	1	1	0	0	0	-1	1	0	1	0	0	-1	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	-1	-2	0	-1	-1	-1	0	1	-1	0	0	2	0	0	0	0	1	1	0	0	0	1	2	1	0	1	0	0	0	1	0	0	-1	0	0	1	0	0	0	0	-1	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	0	0	0	0	-1	-1	-1	0	1	2	0	0	0	0	1	1	0	1	0	0	1	0	0	0	0	0	2	0	0	0	-1	0	0	1	0	1	-1	0	0	1	0	-1	-1	0	-1	0	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	1	1	1	1	-1	1	0	0	1	0	0	0	2	0	0	0	0	0	-1	0	1	0	-2	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-1	-1	-1	0	-1	-1	-2	0	-1	0	0	1	0	-1	0	0	2	0	0	0	1	2	1	0	1	0	0	2	0	0	0	0	0	0	0	1	1	-1	0	0	0	-1	0	0	0	-1	0	-1	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	-1	-2	-1	0	0	0	0	-2	-1	0	1	1	1	-1	0	0	0	1	1	0	1	0	0	3	1	0	0	0	0	0	0	0	1	-2	0	0	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	0	0	0	0	0	-2	-1	0	1	1	0	0	0	0	0	2	1	0	1	0	1	1	0	0	1	0	0	1	0	0	0	-1	0	1	-1	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-2	-1	0	0	-1	-1	0	-1	-1	-1	1	0	0	-1	0	0	0	1	1	0	2	1	0	0	1	1	2	0	0	0	0	0	1	0	0	0	-1	0	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-2	-1	0	0	-1	-1	0	0	-2	-1	1	0	0	-1	0	0	0	0	2	0	2	1	0	0	1	1	1	1	0	0	0	0	1	0	0	0	0	-1	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	-1	0	-1	-1	-1	1	1	0	0	1	1	0	1	1	0	0	0	-1	0	1	1	2	0	0	0	0	0	1	0	-1	0	-2	0	1	0	0	1	0	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	0	-2	-1	-1	-1	0	0	-2	-1	0	0	1	0	0	0	0	0	1	0	-1	1	0	0	2	2	1	1	1	0	1	0	0	0	-1	0	0	0	0	0	1	0	-1	0	0	-1	0	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	-1	-1	0	2	1	0	0	1	0	0	1	0	0	0	1	0	1	0	0	0	1	1	0	0	0	-1	-1	1	1	0	0	0	1	0	0	0	-1	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	-2	0	0	-1	0	0	0	-1	-1	0	3	1	0	1	1	0	0	1	0	1	-1	0	0	1	0	0	0	0	1	-1	0	0	0	-1	1	0	0	0	0	1	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	-1	0	0	0	1	-2	-1	0	0	0	0	-1	-1	-1	1	2	1	0	0	0	0	0	1	0	0	0	-1	2	1	1	0	0	1	0	0	0	1	-1	-1	0	1	0	0	0	0	1	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	-1	-2	-1	0	0	1	0	0	0	0	0	2	0	-1	0	0	1	2	1	1	0	1	1	1	0	0	0	-1	0	1	0	0	0	0	0	0	-1	0	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-2	-1	0	0	-1	0	0	0	-1	0	0	-1	-1	1	2	0	0	1	1	-1	1	1	1	0	0	0	0	0	1	0	1	0	0	-1	0	0	0	0	-1	0	0	1	0	1	0	0	0	0	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	0	-2	0	1	1	0	1	1	0	0	0	1	0	0	1	0	0	2	0	0	1	0	0	0	0	0	1	-1	0	-1	0	1	1	0	-1	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-1	1	2	0	-1	0	0	1	1	0	1	0	0	0	0	0	1	1	1	0	1	-1	0	0	0	1	0	0	0	0	0	0	1	0	0	-1	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	2	0	0	1	0	0	1	1	0	0	0	0	0	1	1	1	1	0	0	0	0	1	0	-1	-1	-1	0	1	1	0	0	0	0	0	0	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	0	0	0	0	-1	0	0	0	-1	-2	1	1	1	0	1	0	0	1	0	2	0	0	0	-1	1	1	0	1	0	0	0	0	0	0	0	-1	0	0	0	0	1	-1	0	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-2	0	-2	0	2	0	-1	0	0	0	1	0	1	0	0	0	1	0	1	2	0	1	1	0	1	1	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	-2	0	1	-1	0	0	0	0	1	1	1	1	0	0	1	0	1	1	0	1	1	0	2	0	0	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	-2	0	2	-1	0	0	0	0	1	0	1	0	0	0	1	0	1	1	1	1	1	0	2	0	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-1	-2	0	2	0	-1	0	1	0	1	0	2	0	0	0	1	0	1	0	1	0	1	0	0	1	-1	1	0	0	0	-1	0	0	0	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	0	1	0	1	1	0	0	0	1	1	0	2	0	0	0	1	0	1	0	0	0	0	0	1	0	-1	1	-1	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-1	1	1	0	-1	0	0	0	2	1	1	0	0	0	0	1	1	0	1	1	0	0	0	1	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	-1	0	0	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	1	1	0	0	0	1	1	1	1	0	0	-1	0	1	0	1	0	0	2	0	0	1	0	-1	0	0	0	0	-1	0	1	1	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	-1	0	0	0	0	-2	-2	0	1	1	1	0	0	-1	0	1	2	0	0	0	0	2	0	0	1	0	0	1	0	1	0	-1	0	0	1	0	0	-1	-1	1	0	0	0	-1	-1	0	0	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	-2	-1	-1	-1	0	1	1	0	0	0	2	0	0	0	0	0	1	1	0	1	0	1	0	0	1	0	-1	0	1	0	0	-1	1	0	0	1	0	0	-1	0	-1	-1	0	0	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	-2	0	0	-1	-1	1	1	0	0	0	2	0	0	0	0	1	1	0	-1	1	1	1	1	0	0	0	-1	0	1	0	0	-1	0	0	1	1	-1	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	0	0	0	0	-1	0	0	0	-1	-2	1	1	1	0	1	0	0	1	0	2	0	0	0	-1	1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	-1	1	-1	1	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	-1	-1	-1	1	1	0	0	0	2	-1	1	1	0	0	0	0	1	0	1	0	1	0	1	0	-1	0	0	0	0	0	0	1	0	1	0	0	-1	0	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-2	-1	1	1	0	0	0	1	0	1	1	0	0	0	0	0	1	1	0	1	0	1	0	0	-1	0	0	0	0	0	1	0	1	0	0	-1	0	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	-1	-1	0	0	1	-1	0	0	0	-1	0	-1	-1	-1	1	2	0	0	1	1	0	1	1	0	0	0	0	0	0	0	0	0	0	2	-1	0	0	0	0	1	0	0	1	-2	1	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-2	-1	0	2	0	0	0	1	-1	1	1	1	0	0	0	0	1	0	0	1	0	2	0	0	1	0	-1	0	0	1	0	-1	1	0	0	0	-1	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	-1	0	-1	0	2	0	0	0	1	0	2	-1	1	0	1	1	0	0	1	0	0	0	1	0	0	0	-1	1	0	0	1	0	-1	1	0	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-1	-2	0	2	0	0	0	0	0	2	0	1	0	0	0	0	0	1	0	1	0	2	0	1	0	-1	0	0	0	0	1	-1	1	0	0	0	-1	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	2	0	-1	0	1	0	1	1	1	0	0	1	0	0	1	0	1	0	1	0	0	1	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	0	0	-1	-1	0	1	0	1	0	2	0	1	1	1	1	0	0	0	0	1	-1	1	0	0	0	0	0	0	0	-1	0	0	0	0	1	-1	0	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	-1	0	0	-1	-1	-1	-1	0	1	0	1	0	0	1	2	0	0	0	0	0	0	1	1	0	0	0	2	0	0	-1	0	0	0	0	1	1	-1	0	1	0	-1	0	0	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	-1	0	-1	0	0	0	-1	-1	-1	-1	0	0	2	0	0	0	1	1	0	2	0	0	0	1	1	0	0	1	1	0	-1	0	0	0	-1	-1	0	0	-1	0	1	0	0	0	1	1	0	0	0	0	-1	-1	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	0	0	1	1	-1	1	1	1	1	0	0	0	2	0	0	0	0	0	-1	0	1	0	-1	1	0	0	-1	0	0	1	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	-1	-1	0	2	0	0	0	1	0	1	0	1	0	1	1	-1	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	-1	-1	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	1	-1	0	0	-1	0	0	-1	-1	-1	0	1	0	0	1	0	0	1	2	2	0	0	-1	1	0	0	1	1	0	0	0	0	1	0	0	0	0	-1	0	-1	-1	1	0	1	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	-1	-1	0	0	0	0	-1	-2	0	1	1	0	0	0	0	0	1	2	0	0	0	1	1	2	0	0	0	0	0	0	0	0	0	-1	1	0	0	0	-1	0	0	0	1	0	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	-1	-1	0	1	1	0	1	1	0	0	0	1	0	1	1	-1	2	0	0	0	0	1	0	-1	0	1	0	0	0	0	0	0	1	-1	0	0	0	-1	0	0	-1	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	1	1	0	0	0	0	0	0	1	1	0	1	0	1	1	0	0	0	2	0	0	0	1	0	-1	0	1	0	-1	0	0	1	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	0	-1	0	-1	0	0	-1	0	2	1	0	1	0	1	0	0	1	1	1	0	0	0	0	0	0	1	0	-1	0	0	0	-1	0	1	0	-1	0	0	1	0	1	0	-1	0	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	-1	-1	-1	0	0	2	0	0	0	1	1	2	0	-1	0	1	0	0	1	0	1	1	0	0	0	0	0	-1	-1	1	-1	0	1	1	0	0	0	0	0	0	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	-1	-1	-1	0	0	2	0	0	0	1	1	2	0	0	0	1	0	0	1	-1	1	1	0	0	0	0	0	-1	-1	1	-1	0	0	0	0	0	1	1	0	0	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	0	1	-2	0	-2	0	0	-1	-1	-1	0	0	1	1	1	0	0	0	0	1	0	0	-1	1	1	3	0	1	0	0	0	0	0	0	0	-2	0	0	0	1	0	0	0	1	0	0	0	0	-1	0	0	-1	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	0	1	1	0	0	0	1	0	1	1	-1	1	2	0	0	0	0	0	-1	0	1	0	-1	0	0	1	-1	1	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-2	0	0	0	0	-1	0	-1	0	0	0	-1	-1	1	2	1	0	2	0	0	0	1	0	0	0	0	0	1	0	0	0	1	0	-1	0	0	0	-1	1	0	0	-1	1	1	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	0	0	-1	-2	-1	0	1	1	0	1	0	-1	1	2	0	0	0	0	0	1	0	0	0	1	2	0	0	1	0	-1	0	0	1	0	-1	1	0	0	0	-1	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	-1	0	0	0	0	0	-2	-2	1	1	1	0	0	0	0	-1	2	1	0	0	0	0	1	1	0	0	1	1	0	0	0	1	-1	0	1	0	-1	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	0	-1	0	0	0	-1	-1	0	1	1	0	1	0	0	0	1	1	2	0	0	1	0	0	0	0	1	0	-1	1	0	0	0	0	1	0	-1	0	-1	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	-1	0	0	0	-1	0	-2	0	0	1	2	0	0	0	1	0	2	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	-1	-1	1	-1	0	0	0	0	1	1	0	-1	0	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	0	0	-2	-1	0	0	1	0	1	1	-1	0	2	1	0	0	1	0	2	0	0	0	0	0	1	0	1	0	-1	0	0	1	0	0	-1	-1	1	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	0	-1	-1	0	0	1	0	1	0	2	0	2	1	0	1	0	0	1	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	0	1	0	0	-1	1	0	1	0	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	-1	-1	0	0	1	0	1	0	2	0	2	0	-1	1	0	0	1	1	0	0	1	0	0	0	0	0	-1	0	1	-1	0	0	1	0	-1	1	0	0	0	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	-1	0	-1	-2	-1	0	0	0	1	1	0	0	1	1	0	-1	1	0	0	2	0	0	1	1	1	1	0	0	0	-1	0	0	-1	0	0	1	0	0	0	0	-1	0	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	-2	0	-1	0	1	0	1	0	1	0	3	-1	0	1	0	0	1	0	1	0	0	0	1	0	0	0	-1	1	0	-1	1	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	0	0	-1	0	-2	0	1	1	0	1	0	0	1	0	1	0	0	0	1	0	2	0	0	1	0	0	0	1	-1	1	-1	0	0	-1	1	0	0	0	0	0	0	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	0	0	0	-1	-1	-2	-2	0	0	1	0	0	0	0	1	2	1	0	-1	0	0	0	1	0	2	1	0	1	1	1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	0	-1	-1	-2	-2	0	0	1	0	0	0	0	1	1	0	0	-1	0	0	1	2	0	2	1	0	1	1	1	0	0	0	0	-1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-2	-1	-1	0	0	0	0	0	0	1	2	0	0	-1	1	0	1	1	1	1	1	0	1	2	0	0	0	0	0	-1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	0	-1	0	-1	-1	-2	0	-1	0	1	0	0	0	0	1	2	0	0	-1	0	0	1	1	1	2	0	1	0	1	0	0	-1	0	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	0	-1	0	-1	-1	-2	-1	-1	0	0	0	0	0	0	1	2	1	0	-1	0	0	0	1	1	2	0	1	1	1	0	0	0	0	0	-1	0	0	-1	0	1	0	0	0	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	0	0	-1	-1	0	-1	-2	-1	0	1	0	0	1	1	0	0	2	0	-1	0	0	1	0	0	1	2	0	1	1	0	0	0	0	1	0	-2	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	0	-1	-1	0	0	-2	-1	-1	1	0	0	1	0	0	0	2	0	0	0	0	1	1	1	1	1	1	0	1	2	0	0	-1	0	0	-1	0	0	0	0	-1	0	0	-2	0	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	-1	0	-1	-2	-1	0	1	0	0	0	1	0	0	2	0	-1	0	1	0	1	1	1	1	0	1	1	0	0	0	-1	0	0	-1	0	0	1	0	0	0	0	-1	0	0	0	0	-1	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	-1	-1	1	0	0	0	-1	1	1	1	0	1	0	2	0	0	1	0	1	0	1	0	1	-1	0	0	0	0	0	1	-1	0	-1	0	0	0	1	0	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	-2	-1	0	-1	-1	-1	1	0	0	0	1	0	0	0	0	1	1	1	-1	0	1	0	2	1	1	0	0	0	1	1	0	0	0	0	-1	0	-1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-2	0	0	0	0	-1	0	0	0	0	0	-1	-2	1	2	1	0	1	0	0	0	1	1	-1	0	0	0	1	1	0	0	1	0	0	0	0	0	-1	0	0	0	-1	1	1	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	0	-1	0	-1	-1	-2	0	-1	0	1	0	0	1	0	0	1	0	1	-1	0	0	2	1	0	1	0	2	0	0	0	1	-1	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	0	0	0	-1	-1	0	0	-1	-2	0	1	1	0	1	1	0	0	1	2	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	1	1	0	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	0	-1	0	0	-1	-1	-2	-1	1	0	0	1	0	0	2	0	2	0	0	0	1	1	0	0	1	0	1	1	1	0	-1	0	0	0	0	0	-1	0	-1	0	0	1	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	0	-2	-1	0	-1	-1	0	-1	0	1	0	2	2	0	0	0	0	1	-1	0	1	1	0	1	0	1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	1	0	0	1	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	-1	0	-1	-2	-1	0	1	0	0	1	0	0	0	1	1	-1	1	1	0	1	0	0	1	0	2	0	0	0	0	0	0	1	-1	0	-1	1	0	0	0	0	-1	0	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	-1	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	0	0	1	1	1	2	0	1	0	0	0	1	1	1	-1	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	2	0	0	0	0	-1	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-2	0	-2	-1	0	0	1	0	0	0	1	0	1	0	0	1	0	0	1	0	0	3	0	0	1	0	1	0	0	1	0	-1	1	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-2	0	0	1	0	-1	0	0	-1	0	0	-2	-1	0	2	1	0	1	1	0	0	2	0	-1	0	0	0	1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	1	0	0	-1	1	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-2	-1	0	1	0	0	0	2	0	1	1	0	1	0	0	0	1	1	-1	1	0	1	0	0	0	0	0	0	0	0	0	0	1	-1	0	-1	1	-1	0	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	-1	-1	0	0	-2	-2	1	0	0	0	0	1	-1	0	1	1	1	0	0	0	0	1	0	2	1	1	0	0	1	0	1	0	0	0	0	-1	0	-1	0	0	0	0	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	-1	0	-2	0	1	0	1	0	1	0	1	0	0	1	0	0	1	0	1	0	-1	2	1	0	0	0	-1	0	0	0	1	-1	0	0	1	0	0	0	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	-1	0	0	-1	-2	0	-1	0	1	0	0	0	0	0	3	0	1	0	0	0	1	1	1	0	0	1	0	0	0	1	-1	0	0	0	1	0	-1	0	0	-1	0	1	0	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	-1	0	0	-2	-1	0	-1	-2	0	0	1	0	0	1	1	0	0	1	-1	1	0	0	1	1	0	0	3	0	1	0	0	0	0	0	0	0	-2	0	1	0	-1	0	1	-1	0	0	0	0	-1	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	1	1	1	0	1	0	0	0	1	1	1	0	0	1	0	0	0	0	-1	2	-1	0	0	0	0	0	1	0	1	-2	0	0	1	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	2	0	0	1	0	0	0	1	1	0	0	0	1	0	0	2	0	0	1	0	1	0	0	0	0	0	0	0	-1	-1	1	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-2	0	0	-1	-1	0	-1	-1	-1	0	2	0	0	0	0	0	0	0	1	1	0	0	1	1	0	2	0	0	1	0	1	0	0	0	0	0	1	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-2	0	0	-1	-1	0	-1	-1	-1	0	2	0	0	1	0	0	-1	0	1	1	0	0	1	1	0	2	0	0	1	-1	1	0	1	0	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-2	0	0	-1	-1	0	0	-2	-1	0	2	0	0	1	0	0	-1	0	1	1	0	0	0	2	0	1	1	0	1	-1	1	0	1	0	0	0	0	0	0	0	-1	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-2	-1	-1	0	1	0	0	0	0	0	1	0	1	1	0	0	1	0	0	2	0	0	2	0	1	0	0	1	0	0	1	0	-2	-1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	-1	-2	-1	0	1	0	-1	1	0	0	0	2	1	0	0	1	1	1	0	0	1	0	1	0	0	1	0	0	0	0	-1	0	-1	0	0	0	0	1	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	-1	-1	0	0	0	1	-1	-1	0	-1	0	0	-1	-1	-1	1	1	1	0	1	0	0	0	0	1	0	0	0	2	0	0	0	1	0	1	0	0	0	-1	1	0	1	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-2	0	-1	-1	0	0	0	-1	-1	0	2	0	0	1	0	0	1	0	1	1	0	0	0	2	0	-1	1	0	1	-1	0	0	0	0	1	1	0	0	-1	1	-1	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	-1	0	0	-1	0	-1	-1	-1	0	2	1	0	0	0	0	1	1	0	0	1	0	1	0	0	0	0	0	2	0	0	0	-1	0	1	1	0	1	-2	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-2	-1	0	0	-1	0	-1	-1	-1	0	2	1	0	-1	0	0	0	0	1	0	1	0	2	1	0	1	0	0	1	1	0	0	-1	0	0	1	1	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-2	0	-1	0	0	-1	-1	0	-1	0	3	0	1	0	0	0	1	0	1	0	0	1	1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	1	0	-1	0	0	0	1	1	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-2	-2	0	1	1	0	1	0	0	0	1	1	0	0	0	-1	2	0	0	0	1	2	0	0	0	1	-1	0	0	0	0	0	1	0	0	0	-1	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	0	0	-1	-1	0	-2	-1	-1	0	1	0	0	1	0	0	2	0	1	0	0	0	0	0	0	2	1	0	1	0	1	0	0	1	0	-1	0	0	-1	0	-1	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	-2	0	-1	0	1	0	1	0	1	0	3	0	0	1	0	0	1	0	1	0	-1	0	1	0	0	0	-1	0	0	-1	1	0	-1	0	1	0	0	1	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	0	0	0	-2	0	-2	0	1	0	1	0	0	0	2	0	0	1	0	0	1	0	1	0	-1	1	2	0	0	0	-1	0	0	0	1	0	-1	0	1	0	0	0	0	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	2	0	0	1	0	0	0	1	1	1	-1	0	1	0	0	2	0	0	1	-1	2	0	0	0	0	0	0	0	-1	-1	0	1	0	0	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	2	0	0	1	0	0	0	1	1	1	0	0	0	0	0	2	0	0	1	-1	1	0	1	0	0	0	0	0	-1	-1	0	0	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-1	0	0	-1	0	-1	-2	-1	0	1	1	0	0	1	0	0	2	0	-1	0	0	1	0	1	1	0	0	2	1	0	0	0	0	0	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	-1	0	0	-1	0	0	-1	-1	-1	0	2	1	0	1	1	0	1	1	0	1	-1	0	0	0	0	0	0	0	2	-1	0	0	0	0	1	0	0	0	-1	1	0	0	0	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-2	-1	0	-1	0	0	-1	-1	0	1	1	0	0	0	0	0	1	0	0	1	0	1	1	2	-1	0	1	1	0	0	0	0	0	0	2	0	0	-1	1	0	-1	-1	0	-2	0	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-2	0	0	-1	0	0	-1	-2	0	1	2	0	0	0	0	0	1	1	0	1	0	0	-1	2	0	0	1	1	0	0	0	0	1	-1	1	0	0	-1	0	0	-1	1	0	-1	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	-1	-2	-1	0	0	1	0	0	1	-1	0	2	0	0	0	0	1	1	1	0	0	1	2	0	-1	1	0	0	0	1	1	0	-1	0	0	0	-1	0	0	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	-2	0	1	0	0	0	0	0	1	1	0	1	0	0	1	0	0	0	0	2	2	0	1	0	-1	0	1	1	0	0	-1	0	0	0	0	-1	-1	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-2	-1	0	1	-1	0	0	0	0	1	2	0	1	0	0	0	1	1	1	0	1	1	0	2	0	1	-1	0	0	0	0	-1	0	0	-1	0	0	-2	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-2	-1	0	0	0	-1	-2	0	-1	0	-1	-1	-1	-1	0	1	0	0	2	0	1	1	0	0	1	0	0	2	0	1	0	1	1	1	-1	2	0	-1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	-2	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	-1	-1	1	0	0	0	2	1	1	0	0	0	1	2	0	0	0	0	0	1	1	2	-1	-1	0	1	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	0	-1	0	0
-1	-1	0	0	0	0	1	-1	-1	-1	0	-1	-1	0	0	-1	-2	-1	0	-1	-1	1	0	0	0	1	2	0	0	1	0	2	1	0	0	0	0	0	1	2	1	-1	-1	0	1	0	0	1	0	0	0	0	0	0	0	-1	-1	0	0	0	-1	0	0
-1	-1	0	0	0	0	1	-1	-1	-1	0	-1	-1	-1	0	-1	-1	-1	0	-1	-1	1	0	0	0	1	2	0	0	1	0	2	1	0	0	0	1	0	1	1	1	-1	-1	0	2	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0
-1	-1	0	0	0	0	-1	-1	-1	-1	0	-1	0	0	0	-1	0	-1	-1	-1	-1	2	1	1	0	1	0	1	2	1	0	0	0	0	0	0	1	0	2	0	0	0	0	0	-1	0	0	0	-2	1	0	1	0	0	0	0	-1	0	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	-1	-1	2	0	0	0	1	0	0	1	1	0	0	1	0	1	0	1	0	2	2	0	0	0	0	0	0	0	1	-1	0	0	1	0	-1	0	-1	-2	0	0	0	0	0	0
-1	-1	0	0	0	0	-1	-2	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	-1	3	0	0	0	1	1	1	0	0	1	0	0	1	0	1	0	2	1	0	0	0	0	-1	1	0	0	-1	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0	0
-1	-1	0	0	0	0	0	-2	-1	0	0	0	-1	-1	0	-1	0	-1	-2	0	-1	1	1	0	0	2	0	1	1	0	1	0	0	0	3	0	0	1	1	0	0	0	1	0	-1	0	0	0	-1	0	0	-1	0	1	0	0	-1	0	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	1	2	0	0	0	2	0	1	0	1	0	1	1	0	0	0	0	1	0	2	0	-1	0	0	0	0	0	1	0	-1	1	0	0	0	-1	-1	-1	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-2	-1	-2	0	0	-1	0	0	1	0	3	1	1	0	0	1	0	0	2	0	0	0	0	1	2	0	0	0	0	0	1	0	0	-1	-1	0	1	0	-1	0	0	-1	-1	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	-1	0	0	-1	0	-2	-1	0	-1	-1	-1	0	0	1	1	2	1	0	1	2	0	1	0	0	0	0	0	2	0	1	0	0	0	0	0	-1	0	-2	0	0	0	0	0	0	2	0	0	0	0	-1	0	-1	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-2	-1	-1	0	-1	-1	0	0	0	1	2	2	1	0	1	0	1	0	0	0	0	1	0	2	0	1	0	0	0	1	0	0	0	-2	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0
-2	0	0	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	0	-1	-1	-2	-1	0	2	0	1	1	0	1	1	2	0	0	0	2	0	0	1	0	0	1	0	0	0	-2	0	0	0	0	0	0	0	0	0	-1	0	1	1	0	0	0	-1	-1	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	-2	-1	-1	-1	0	-1	1	0	0	0	3	1	0	0	0	1	1	0	2	1	0	0	1	0	1	0	-1	0	0	0	1	0	-1	0	-1	0	0	0	0	0	1	0	-1	0	0	0	-1	0
-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	1	0	0	0	0	-1	0	0	-1	1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	0	1	0	0	0	-1	0	1	1	0	-1	0	-1	-1	0	0	0
-2	-2	0	0	0	0	2	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	0	0	1	0	0	0	0	0	0	1	0	1	1	1	0	0	1	1	0	0	1	0	1	0	0	1	0	0	0	-1	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	1	0	0	1	0	0	0	1	0	0	0	1	1	1	1	0	0	0	0	1	1	0	0	1	0	0	0	-1	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	0	0	0	-1	-1	1	1	-1	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	0	1	0	1	-1	1	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	0	0	-1	0	0	1	1	0	0	1	1	0	0	0	0	1	0	1	1	1	0	0	0	1	0	0	0	0	1	-1	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	0	0	0	-1	0	-1	0	-1	-1	1	-1	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	0	1	1	1	0	0	0	1	0	0	0	0	1	0	1	-1	0	-2	0	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	1	0	0	0	-1	0	0	0	0	0	1	0	1	0	0	0	1	0	1	0	1	1	0	0	0	1	0	1	0	0	1	0	0	-1	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	0	-1	0	-2	-1	1	0	-1	-1	0	0	0	0	1	0	1	0	1	0	1	0	0	0	1	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	1	0	-1	1	0	-1	-1	0	-1	0	0	-1	0	-1	0	1	1	0	0	1	-1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	0	0	1	1	0	0	0	-1	-1	-1	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	0	-1	0	1	1	0	0	0	0	0	0	0	1	0	0	1	1	1	0	0	0	0	0	0	1	0	0	0	1	1	-1	-1	0	-1	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	-1	0	1	1	0	0	0	1	0	0	0	0	1	-1	1	0	1	0	0	0	0	1	0	1	0	0	-1	1	0	0	1	0	-1	-1	0	-1	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-1	0	0	-1	0	1	0	0	0	0	1	0	-1	0	1	0	0	0	1	0	1	0	2	0	0	0	0	1	0	0	0	1	0	1	0	-1	-2	0	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	0	0	1	0	0	-1	0	0	1	0	0	1	0	0	0	0	0	1	0	-1	1	0	1	0	0	1	0	0	1	1	-1	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	0	-1	0	0	0	0	-1	0	-1	0	0	1	0	0	-1	0	1	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	1	0	0	1	1	-1	-1	0	-1	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	0	-1	0	0	0	0	0	0	0	1	1	0	1	0	0	1	1	1	0	0	0	0	0	0	1	1	0	0	1	0	-1	-1	0	-1	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	0	0	0	0	-2	-1	0	0	0	0	-1	0	-1	0	1	0	0	0	0	1	1	0	0	1	0	1	1	0	0	0	0	1	0	1	1	0	0	0	1	0	-1	0	-1	-1	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	-1	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	1	1	0	-1	1	0	1	0	0	0	1	0	0	0	-1	1	0	0	0	0	0	0	0	0	1	0	0	0	2	0	0	1	0	-1	0	0	-1	-1	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	0	-1	0	-1	0	-1	0	-1	-1	0	-1	0	0	1	-1	0	0	0	1	0	1	0	0	1	0	-1	1	1	0	0	0	0	1	0	0	1	0	0	0	1	0	0	0	1	-1	0	0	0	-1	-1	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	0	-1	0	1	0	0	-1	1	-1	0	1	0	0	1	0	1	0	0	1	0	0	0	0	0	1	0	0	2	0	1	0	0	0	0	0	0	-1	0	-1	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0	0	-1	-1	1	1	0	0	-1	-1	0	0	0	1	1	0	0	0	1	0	0	1	0	-1	0	1	0	0	0	0	1	0	0	1	0	-1	1	1	0	-1	0	-1	-1	0	0	0
-2	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	0	0	0	0	-1	-1	0	1	1	0	0	0	0	0	1	0	-1	0	-1	0	1	1	0	0	0	0	1	0	1	0	-1	0	0	0	1	0	1	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	0	-1	-1	-1	0	0	0	0	0	1	-1	1	1	0	-1	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	1	1	1	0	0	1	0	0	0	-1	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	0	-1	0	-1	0	-1	-1	0	0	0	-1	1	0	1	-1	1	1	-1	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	1	0	0	1	1	0	0	1	0	0	0	0	-1	-1	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	0	-1	0	0	-1	0	1	0	-1	0	-1	1	0	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	1	0	1	0	0	0	0	1	0	0	0	-1	-1	0	-1	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	1	0	-1	0	0	0	0	0	1	0	1	-1	1	0	1	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	1	-1	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	-1	0	0	0	0	1	0	-1	0	0	1	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	0	0	1	1	-1	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	1	0	-1	0	0	0	0	0	1	0	1	0	1	0	1	0	-1	0	0	0	0	0	0	1	0	1	1	0	0	0	1	0	-1	1	-1	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	0	-1	0	0	-1	0	1	0	-1	0	0	0	0	0	1	0	0	1	1	0	1	0	-1	0	0	0	0	0	0	1	0	0	2	0	0	0	1	0	-1	1	0	-2	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-1	0	0	0	0	1	-1	-1	0	1	1	0	0	0	0	0	0	1	0	0	1	0	1	1	1	0	0	0	0	1	-1	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-1	0	0	0	0	0	0	-1	1	1	0	0	0	0	0	0	0	0	1	1	0	1	0	1	0	0	1	0	0	0	0	1	0	-1	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	-1	0	0	1	0	0	0	-1	1	0	1	0	0	-1	0	0	0	0	0	1	0	1	0	1	0	0	1	0	0	0	1	0	0	1	1	0	0	-1	-2	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	0	0	-2	1	0	0	-1	-1	1	0	1	0	1	-1	0	0	0	0	1	0	0	1	0	1	0	0	0	1	1	0	0	0	0	1	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	1	0	1	0	1	0	1	-1	1	0	0	0	-1	-1	0	1	0	1	0	0	0	0	1	0	0	0	0	1	0	0	1	0	-1	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	-1	0	-1	0	0	0	0	-1	1	0	1	0	1	-1	1	-1	1	0	0	0	0	1	0	2	0	1	0	0	0	1	0	-1	0	0	1	0	0	0	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	0	0	1	0	0	-1	1	-1	1	1	-1	1	0	0	0	0	0	0	0	0	1	0	0	1	0	0	1	0	1	1	-1	1	0	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	-1	0	0	1	1	0	0	1	1	0	1	1	0	0	0	0	0	0	0	2	0	-1	0	-1	-2	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	0	-1	0	1	1	-1	-1	0	1	0	0	1	-1	1	0	0	0	1	0	0	0	0	1	0	1	0	0	0	1	0	0	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	1	0	0	0	0	0	1	0	0	0	0	0	-1	0	1	0	0	0	1	0	1	0	0	0	0	0	1	1	0	1	1	-1	0	0	-1	-1	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	0	0	-2	0	0	0	0	-1	1	0	0	0	2	-1	1	0	0	0	0	0	0	1	0	2	0	0	1	0	0	1	0	-1	0	0	0	0	1	0	-2	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0	-1	0	1	1	-1	0	0	0	0	0	1	0	1	0	0	-1	1	0	0	0	0	0	0	1	0	1	0	1	0	0	0	0	1	-1	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	1	0	1	0	0	0	2	-1	1	0	0	0	0	0	0	0	-1	1	0	0	1	0	-1	0	0	0	1	0	0	0	1	1	-1	0	0	-1	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	0	-1	0	0	1	-1	0	1	1	0	0	0	0	0	1	-1	0	0	0	-1	1	1	0	0	0	1	1	1	0	0	0	0	1	0	0	0	0	-1	0	-1	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	1	0	0	0	0	0	0	-1	1	0	1	-1	1	0	0	0	0	0	1	0	0	1	0	1	0	1	0	0	0	0	1	1	-1	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	-1	0	0	-1	0	0	1	0	0	0	0	0	0	1	0	0	0	1	-1	1	-1	0	1	0	0	1	1	0	1	-1	1	0	0	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	-1	-1	0	0	0	1	1	0	-1	0	1	0	0	-1	1	0	0	1	0	0	1	-1	0	0	0	0	0	0	0	1	0	1	0	1	-1	1	1	0	0	0	-1	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	1	1	0	0	1	0	1	0	0	0	0	-1	0	-1	0	1	0	0	1	0	0	1	0	0	0	0	0	1	1	-1	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	0	0	-1	-1	0	0	1	0	-1	1	0	1	0	0	0	0	0	1	0	0	-1	0	0	1	1	0	0	-1	1	1	0	1	0	0	0	0	1	0	0	0	-1	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	1	0	2	0	0	0	1	0	0	0	0	-1	0	-1	0	0	1	0	0	0	1	1	0	0	0	0	0	1	0	1	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	0	0	-1	0	0	0	1	-1	1	0	0	0	1	0	1	0	0	0	0	-1	0	1	0	1	0	0	1	0	0	2	0	-1	0	0	0	0	1	0	-2	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	0	0	1	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	-1	1	0	0	0	0	-1	0	0	1	0	0	1	1	1	0	2	0	1	0	0	1	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	0	0	1	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	-1	1	0	0	0	0	0	0	-1	0	0	1	1	1	1	0	1	0	2	1	0	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	0	0	1	0	0	0	0	0	-1	-1	0	-2	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0	1	1	0	1	1	1	1	0	1	0	1	0	0	0	0	0	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	-1	0	1	0	0	0	-1	1	0	1	0	0	0	0	0	-1	0	0	0	1	1	0	0	0	0	1	1	0	0	1	0	0	1	0	0	1	-1	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	0	0	-1	-1	0	0	1	0	-1	1	0	1	1	0	-1	0	0	1	0	1	-1	0	0	0	2	0	0	-1	0	0	0	0	0	0	1	1	0	0	1	-1	-1	0	0	0	-1	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	0	-1	0	-1	0	0	-1	0	0	1	0	1	-1	0	-1	0	1	0	1	1	0	0	0	-1	0	1	0	0	0	0	1	0	0	2	0	0	0	1	0	-1	0	1	-2	0	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	-1	0	-1	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	-1	1	1	0	0	0	1	1	1	0	0	0	-1	1	1	0	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	1	0	0	1	0	-1	-1	0	-1	-1	0	-1	0	-1	0	0	1	0	0	1	0	-1	0	0	1	0	0	1	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	-1	0	0	-2	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	-1	0	-1	0	0	0	-1	-1	-1	2	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	1	0	1	0	1	1	0	0	0	0	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	-1	-1	-1	0	-1	0	0	0	-1	2	1	0	1	1	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	-1	1	0	1	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	2	0	-1	0	0	1	0	1	1	0	0	1	0	0	0	0	0	0	1	0	1	0	0	0	1	1	0	0	-1	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	0	-1	0	-1	0	-1	-1	-1	-1	0	0	1	-1	1	0	1	0	1	0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	1	1	0	1	-1	1	0	0	0	0	-1	0	-1	0	-1	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-1	0	-1	0	0	-1	-2	-1	-1	0	0	0	1	-1	0	0	2	0	0	-1	0	1	1	0	1	0	1	0	1	0	0	0	0	0	0	1	0	0	0	2	0	0	0	0	0	0	0	-1	-1	-1	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	0	0	-1	0	-2	-1	0	0	1	-1	0	0	1	0	2	0	0	0	1	0	1	0	0	0	0	1	1	0	0	0	0	1	0	0	1	-1	0	0	0	1	0	0	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	2	0	-1	0	0	0	0	1	1	0	0	1	0	0	0	0	1	0	1	0	0	1	0	0	0	1	0	0	-1	1	0	0	1	0	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	-2	-2	0	1	1	0	0	0	-1	0	1	2	0	0	-1	0	1	0	0	1	0	0	1	0	2	0	0	0	0	1	0	0	-1	0	1	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-2	0	0	0	0	-1	-1	0	-1	0	2	0	0	0	1	0	1	0	0	0	-1	0	1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	1	0	1	1	0	-1	0	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-2	-1	0	1	-1	0	0	0	-1	0	0	-1	-1	0	2	0	0	1	1	-1	1	1	1	-1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	1	0	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	-1	0	0	0	0	0	0	-1	-2	0	2	1	0	0	1	0	0	1	1	0	-1	0	-1	0	1	0	0	0	1	0	0	0	1	0	0	0	0	0	0	1	0	0	1	0	-1	0	0	-2	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	-1	0	-1	0	2	0	0	0	1	0	1	-1	1	0	0	1	0	0	1	0	0	-1	1	0	0	0	0	1	0	0	1	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-1	-1	0	2	0	-1	0	1	0	1	0	1	0	0	0	0	0	1	0	1	-1	1	0	0	1	0	1	0	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	-1	-1	-1	0	1	0	0	0	0	0	1	0	0	-1	0	0	0	0	2	1	1	0	1	0	1	0	0	1	0	0	0	1	0	1	0	0	0	-1	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-2	0	0	0	0	-1	0	-1	-1	0	2	0	0	0	1	0	0	1	0	0	-1	0	0	1	1	0	1	0	0	0	0	0	1	-1	0	0	0	1	1	1	0	0	0	0	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	0	-1	0	-1	0	-1	-1	0	1	0	0	1	1	0	0	1	0	0	-1	0	0	0	1	0	2	0	0	0	0	0	1	0	0	0	-1	1	1	1	0	0	0	0	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	1	0	0	0	0	1	1	1	0	1	0	0	0	0	0	-1	0	1	1	0	1	0	0	0	1	1	0	0	-1	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	-1	0	-1	0	0	-1	-1	0	2	0	0	0	0	0	-1	0	1	-1	1	0	1	1	1	0	1	0	0	0	0	0	0	0	0	2	0	0	1	0	0	0	0	0	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-2	0	0	0	-1	-1	-1	0	0	1	2	0	1	0	0	0	0	0	-1	0	0	1	1	0	0	0	0	1	0	0	1	0	0	0	0	1	0	0	1	0	1	-1	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-2	0	0	0	0	0	-2	-1	0	1	2	0	1	-1	0	0	1	0	-1	0	0	0	1	1	0	0	0	1	0	1	0	0	0	0	0	0	1	0	1	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	-1	1	0	-1	0	0	-1	0	-1	-1	-1	0	0	1	0	0	0	1	1	1	1	0	0	-2	0	1	0	1	0	0	1	0	0	1	0	0	0	0	0	0	-1	0	0	3	0	0	0	0	-2	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	0	0	0	-1	0	0	0	-1	-2	0	1	1	0	1	0	0	0	1	2	0	-1	0	0	0	0	0	0	1	0	0	1	0	0	0	0	1	0	-1	0	0	0	0	1	1	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	0	0	-1	-1	0	0	1	0	1	1	-1	0	1	1	0	0	1	0	1	0	0	-1	0	0	1	0	1	0	0	0	0	2	0	0	-1	0	1	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	0	0	-1	0	0	-1	-2	-1	0	0	0	0	1	0	1	0	2	1	-1	0	-1	0	1	0	0	0	1	0	1	0	0	0	0	0	1	0	0	1	0	0	0	1	0	0	0	0	-1	-1	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	0	0	-1	0	-1	-1	-1	-1	0	1	0	0	2	0	0	0	0	1	-1	0	0	0	1	0	1	1	0	0	0	0	1	1	0	0	-1	0	0	1	0	0	0	0	1	0	-1	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	0	-1	-1	1	-1	0	0	-1	0	0	-1	0	-2	0	0	0	1	1	0	0	1	0	2	0	0	-1	1	0	0	0	-1	1	1	0	0	0	0	0	0	0	1	0	-1	0	2	0	0	1	0	-1	0	0	-1	-1	0
-1	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	1	-1	0	0	1	0	1	1	0	0	0	0	1	0	1	1	1	0	1	0	0	0	0	0	1	-1	-1	0	0	0	0	0	0	-1	0	1	0	0	0	-1
-1	0	-1	-1	0	0	0	0	0	-1	-1	-1	0	0	-1	1	-1	0	0	0	-2	1	-1	0	1	0	1	0	1	0	2	0	0	0	0	0	1	-1	0	2	0	0	0	0	0	1	-1	0	0	-1	0	1	0	0	0	0	0	0	0	0	0	0	-1
-1	0	-1	-1	0	0	0	0	0	-1	-1	0	-1	-1	-1	1	0	0	0	0	-2	0	1	0	1	-1	1	0	1	0	2	0	0	0	0	0	2	-1	0	0	1	0	0	0	0	0	-1	0	1	0	-1	1	0	0	0	0	0	0	0	0	0	0	-1
-1	-1	0	-1	0	0	0	-1	1	-1	-1	0	0	-1	-1	-1	-1	0	0	0	0	0	0	1	1	1	2	0	-1	0	1	0	1	0	1	0	0	0	0	0	0	0	-1	1	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0	1	0	-1
0	-1	-1	0	0	0	0	0	0	-1	-2	1	-2	0	0	0	-1	0	-1	-1	-1	-1	0	1	1	0	0	0	0	1	1	0	0	0	1	1	0	1	0	0	1	1	0	0	0	0	-1	0	0	2	0	0	0	0	0	0	0	0	0	0	-1	0	-1
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	-1	0	0	0	-1	-1	0	-1	0	0	0	-1	0	0	0	1	0	1	0	0	0	1	0	1	0	-1	1	0	0	0	1	0	1	0	0	2	-1	0	0	1	0	-1	1	0	-2	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	-1	0	0	0	0	1	1	-1	1	1	1	0	0	0	1	0	0	0	1	0	1	-1	0	-1	-1	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	-1	0	0	1	0	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	1	1	0	1	1	0	1	-1	0	1	0	0	0	1	1	0	-1	0	-2	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	-1	-1	0	0	0	-1	0	-1	0	-1	0	0	-1	0	-1	1	-1	1	0	0	1	1	0	1	0	0	0	0	1	0	1	0	1	0	0	1	0	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	1	-1	0	0	0	-1	0	0	1	0	0	1	0	0	0	0	-1	1	0	0	0	1	0	0	0	0	1	-1	1	0	1	0	0	-1	1	1	0	1	0	0	0	0	-1	-1	-1	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	-1	0	-1	0	0	-1	-1	0	1	-1	0	-1	0	0	0	0	0	0	1	0	0	1	1	0	0	0	1	0	0	0	0	0	1	1	1	1	0	0	1	0	-1	0	0	-1	-1	0	-1	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	-1	0	-1	0	0	0	0	1	0	0	0	0	0	1	1	0	1	0	0	1	1	2	0	0	0	1	-1	0	1	0	0	0	1	-1	0	-1	0	-2	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	0	0	0	0	-1	0	0	0	0	1	-1	0	0	0	1	1	0	1	1	0	0	0	0	1	0	0	1	0	-1	2	1	0	0	1	-1	0	0	0	-2	0	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	-1	0	-1	0	0	0	-1	0	0	-1	0	0	1	-1	0	-1	1	0	0	1	0	1	1	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-1	0	-1	-1	0	1	0	0	1	0	1	0	0	-1	1	1	0	0	1	0	0	1	1	1	0	0	0	0	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	-1	-1	0	0	0	0	2	1	0	0	0	-1	1	1	0	0	0	0	1	1	1	1	0	0	0	0	1	0	-1	0	1	0	0	0	-1	-2	0	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	-2	0	0	-1	0	1	-1	1	-1	-1	1	0	0	1	0	0	2	0	0	1	0	0	0	0	1	2	-1	1	0	0	0	1	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	0	-1	0	0	0	1	-1	0	1	-1	0	1	1	0	1	0	0	0	1	0	0	0	1	1	0	1	0	0	0	1	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	-1	0	0	0	0	2	0	1	0	0	-1	1	1	0	0	0	0	1	1	1	1	0	0	0	0	1	0	-1	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	1	1	0	1	0	0	0	1	-1	0	0	-1	0	0	0	0	1	0	1	0	0	1	0	-1	0	0	0	1	2	0	0	1	-1	-2	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-1	-1	0	1	1	0	-1	0	-1	-1	1	1	0	0	0	1	1	0	0	0	0	0	1	0	1	0	-1	0	1	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	0	0	0	1	1	1	-1	0	0	1	1	0	0	0	0	1	2	0	1	0	0	0	1	0	0	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-2	-2	0	0	0	0	2	-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	0	0	0	1	1	1	0	0	-1	1	1	0	0	0	0	1	1	0	2	0	0	0	1	0	0	-1	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	0	0	-1	0	-1	0	1	1	1	-1	0	0	1	0	1	1	0	0	0	1	1	0	0	1	0	0	0	0	0	0	1	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0	1	-1	0	-1	0	-2	0	0	0	0	-1	0	0	0	0	1	-1	0	0	0	0	1	1	0	1	1	2	1	0	1	0	-1	1	0	0	0	1	0	0	0	-1	-3	0	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	0	0	0	-1	-1	0	2	1	0	0	0	-1	0	1	0	0	1	0	1	1	1	1	0	0	0	1	0	0	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	-1	-1	1	1	1	0	0	-1	1	0	0	1	0	0	1	0	1	2	0	0	0	0	0	1	-1	-1	1	1	0	0	0	-1	-2	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0	-1	0	0	1	1	0	1	-1	-1	-1	1	0	1	0	0	1	0	0	0	0	0	0	-1	1	1	0	0	0	1	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	1	0	0	-1	-1	0	1	0	1	0	0	-1	1	1	0	0	1	0	0	1	1	1	-1	0	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	0	-1	0	0	0	-2	0	0	1	0	-1	1	0	0	0	1	-1	0	-1	0	0	1	0	0	2	0	2	0	1	0	0	0	1	0	-1	0	1	1	-1	0	0	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	1	0	0	0	0	0	1	1	0	-1	-1	0	0	1	0	0	0	0	1	1	1	0	0	-1	1	0	0	0	0	2	0	1	-1	0	-2	0	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	-1	0	0	0	0	0	0	-2	0	0	2	0	-1	0	0	0	-1	2	-1	0	0	0	0	1	0	0	0	1	2	0	0	0	1	-1	1	1	0	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	0	0	-1	0	0	0	-2	0	0	1	0	-1	1	0	0	-1	2	-1	0	0	0	0	0	0	0	1	1	2	0	0	0	1	0	1	1	-1	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	0	-2	-1	0	0	1	0	0	0	-1	0	2	1	0	-1	0	-1	1	0	0	1	0	0	0	1	1	1	-1	0	0	0	0	0	0	0	2	0	0	0	-1	-2	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	0	0	0	-1	-1	1	0	1	0	1	0	-1	0	1	1	-1	0	0	0	0	-1	0	0	1	0	0	0	1	0	0	1	0	0	0	0	0	1	0	1	0	0	-1	-1	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	-1	1	0	-1	0	0	0	0	0	0	-1	0	0	2	1	0	0	0	0	0	1	-1	0	-1	0	0	1	-1	0	1	0	1	0	1	0	0	-1	1	0	0	0	2	1	-1	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	1	-1	-1	1	0	-1	-1	0	0	0	0	0	0	0	0	2	2	-1	0	1	0	0	0	0	0	-1	0	0	1	-1	0	0	0	1	0	0	0	0	-1	2	0	0	0	1	1	0	0	0	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	-1	0	0	1	0	1	0	1	1	0	1	1	0	0	1	-1	0	0	1	1	0	-1	0	-2	-1	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	-1	0	0	0	0	1	1	0	1	-1	0	-1	0	0	1	1	1	0	0	0	-1	0	0	0	-1	0	0	1	0	0	2	0	1	0	1	0	-1	0	1	-2	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	0	-1	-1	0	1	1	0	-1	0	0	0	0	0	1	0	-1	0	1	1	0	0	-1	1	0	0	1	0	0	0	0	1	1	0	0	0	2	-1	0	0	-1	-2	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	0	1	1	0	-1	0	0	0	0	0	1	0	-1	1	0	1	0	0	-1	1	0	0	1	0	0	0	1	0	1	0	0	0	2	-1	0	-1	0	-2	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	-1	0	-1	0	1	1	0	0	0	0	1	0	0	0	1	-1	0	0	0	0	-1	1	0	0	-1	1	0	0	1	0	1	0	-1	0	1	0	1	0	1	-1	-1	0	0	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	-1	0	0	0	0	0	1	-1	-1	0	0	0	1	1	1	0	-1	2	0	0	0	0	0	0	1	0	-1	0	-1	0	0	0	0	-1	0	0	1	0	1	1	0	0	1	0	0	0	1	-1	-1	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	0	-1	-1	0	0	1	0	-1	1	0	1	0	0	-1	0	0	0	0	0	0	0	1	1	2	0	0	-1	1	0	0	1	0	0	1	1	0	0	-1	-1	-2	0	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	-1	-1	-1	0	0	0	0	0	0	-1	1	1	1	-1	1	0	0	0	0	-1	1	1	0	0	0	1	0	0	0	2	0	-1	1	0	-1	0	1	1	0	0	0	-2	-1	0	0	0
-1	-1	-1	-1	0	0	-1	-1	1	-1	0	1	0	-1	-1	0	0	0	0	0	0	1	0	2	1	0	1	0	-1	0	0	-1	0	0	1	0	0	0	-1	0	0	1	-1	0	0	0	0	1	1	0	0	0	2	0	0	0	-1	-2	0	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	0	-1	-1	0	0	1	0	-1	1	0	1	0	0	0	0	0	-1	0	0	0	0	1	1	1	0	0	0	1	0	0	1	0	0	1	0	0	1	-1	-1	-1	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	-1	0	0	1	0	0	0	0	0	0	1	-1	0	0	0	1	-1	0	0	1	1	1	0	1	0	0	0	0	1	0	0	0	1	1	0	-1	0	-2	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	1	0	1	0	0	0	2	-1	1	0	0	0	-1	-1	0	1	0	1	0	0	1	0	0	1	0	-1	0	1	0	0	1	0	-2	0	0	-1	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	-1	0	0	-2	0	-1	0	0	0	0	1	0	-1	1	-1	1	0	0	-1	1	0	0	1	0	0	1	0	0	2	0	1	0	-1	1	0	0	0	1	1	-1	0	0	-2	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	0	-1	-1	0	0	1	0	0	1	-1	0	0	1	0	0	-1	0	0	0	0	0	1	1	0	0	2	0	1	-1	0	1	0	0	0	1	1	0	-1	0	-2	-1	0	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	0	0	-1	1	0	-1	0	0	-1	1	1	0	1	-1	0	0	0	0	1	0	0	1	-1	0	1	0	0	0	-1	0	0	0	1	0	-1	0	1	0	0	0	0	0	2	1	0	-1	0	-1	0	-1	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	0	0	0	-1	1	0	0	1	0	1	0	0	-1	0	0	0	0	0	0	1	0	-1	1	0	0	0	0	0	1	0	0	2	-1	1	0	1	0	-1	1	0	-2	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	0	-1	0	-1	0	0	-1	0	0	1	0	0	0	1	-1	0	0	1	0	0	0	0	1	-1	0	1	0	0	0	0	1	0	0	2	0	-1	1	1	0	0	-1	1	-2	0	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	-1	0	1	1	-1	1	0	1	0	0	0	0	1	-1	1	0	1	0	0	0	1	0	0	2	-1	0	-1	1	0	0	1	0	-2	0	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	1	1	0	0	0	0	0	0	0	1	1	0	0	0	1	-1	-1	0	0	0	0	0	-1	0	-1	1	1	0	0	1	1	2	0	0	0	0	-1	-2	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	0	0	-1	0	1	0	0	1	0	1	-1	0	1	0	0	0	1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	0	1	0	0	-1	1	1	2	0	0	-1	0	-1	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	-1	0	0	0	-2	0	0	0	0	-1	2	0	0	0	1	0	0	0	0	-1	1	-1	0	1	1	1	0	0	1	1	0	1	0	-1	0	1	0	0	0	0	-2	0	0	-1	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	1	0	0	1	0	0	1	0	1	0	-1	1	0	0	0	0	0	-1	0	0	1	0	0	0	0	0	-1	1	-1	1	1	1	1	0	-1	0	-1	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	1	1	-1	0	0	0	0	1	0	1	0	0	1	1	1	1	0	-1	0	-1	1	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	-1	-1	0	0	0	0	0	1	0	0	1	1	1	-1	0	-1	2	0	0	0	0	-1	0	0	0	1	-1	0	0	1	0	0	0	0	0	1	1	0	0	1	-1	-1	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	1	0	-1	0	-1	-1	0	0	0	0	-1	1	1	1	1	0	-1	0	0	0	0	1	-1	1	0	0	2	0	0	0	0	0	0	-1	0	0	1	1	0	0	1	-1	-1	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	0	1	0	-1	0	-1	0	0	0	1	0	0	1	1	1	1	0	-1	0	0	0	0	0	-1	0	0	0	1	0	0	0	0	0	0	-1	0	0	1	2	0	0	1	-1	-1	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	1	0	0	0	0	-2	0	0	1	0	-1	0	0	1	-1	2	-1	1	0	0	0	1	-1	0	0	1	2	0	0	0	1	-1	1	1	0	-1	1	0	0	0	0	-2	-1	0	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	-1	-1	-1	0	-1	0	0	-1	-1	0	1	0	1	-1	1	0	0	0	1	0	2	0	-1	1	1	0	0	0	0	0	-1	0	2	0	0	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-1	0	-1	0	-1	-1	-1	0	-1	-1	0	-1	1	0	1	0	1	-1	0	0	1	1	0	0	1	0	0	0	2	0	0	0	0	1	0	0	1	0	-1	2	0	0	0	0	0	-1	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	-1	-1	-2	0	0	1	0	1	0	0	1	0	1	0	0	-1	0	1	0	-1	0	1	2	0	0	1	0	0	0	1	0	0	0	1	0	1	-1	0	-1	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	0	-1	-1	0	0	2	0	1	0	1	0	1	1	0	0	-1	0	0	0	0	0	0	0	1	0	1	0	0	-1	0	0	1	0	0	2	1	0	0	-1	-2	-1	0	0	0	0	0
-2	-1	0	0	0	0	1	-1	-1	0	0	0	0	-1	0	0	-1	-1	-1	0	-1	0	0	1	0	1	1	1	1	0	0	-2	1	0	0	0	0	0	0	1	1	2	-1	0	0	0	0	0	0	0	0	2	1	0	0	-1	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	-1	0	-1	-1	0	0	0	1	0	0	1	1	0	1	0	-1	1	0	0	1	0	1	0	0	1	2	-1	0	1	-1	0	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	-1	-1	0	0	-1	0	-1	0	0	0	0	-2	-1	0	1	0	1	-1	1	0	0	2	1	0	-1	0	0	1	1	0	0	0	0	0	1	0	1	-1	0	0	0	0	0	0	2	0	0	0	0	-2	-1	0	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	0	1	0	0	1	0	0	1	0	0	0	-1	0	1	0	1	0	1	0	1	0	2	0	-1	0	0	0	0	1	0	2	0	0	0	-1	-2	0	-1	0	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-1	-1	0	0	-1	-1	0	-1	-1	-1	0	0	-1	0	0	1	0	1	0	0	2	0	0	1	0	0	0	0	1	1	0	1	0	0	1	1	0	1	-1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	0	0	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	1	1	0	1	0	0	0	0	0	0	0	0	1	2	-1	0	1	-1	-2	0	0	-1	0	0	0
-2	-1	0	0	0	0	1	-1	-1	0	0	0	0	-1	0	-1	-1	0	0	-1	-1	0	0	1	0	2	1	0	0	1	0	-1	0	0	0	0	0	0	1	1	0	1	0	0	0	0	0	0	-1	0	1	2	0	0	1	-1	-2	0	0	-1	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	0	0	1	1	0	0	0	0	1	0	0	0	2	1	0	-1	1	1	-1	0	1	0	-1	0	0	1	0	0	0	1	0	-1	-1	0	-1	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	0	-1	0	-1	-1	1	1	0	0	1	0	1	0	1	0	0	-1	0	0	0	1	0	2	0	-1	0	1	0	0	0	0	0	-2	1	1	1	0	0	1	0	-1	0	-1	-1	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	-1	-1	-1	0	-1	-1	1	0	0	0	0	0	1	0	1	0	1	0	0	0	0	0	0	1	2	-1	0	1	0	0	0	1	1	-1	-1	1	0	0	0	1	0	-1	0	-1	-1	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	-1	1	0	1	-1	0	0	0	0	1	1	0	0	0	2	1	0	0	0	0	0	1	0	1	-1	0	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-1	-1	1	1	0	-1	0	0	0	2	1	0	0	-1	0	0	1	1	1	0	0	0	0	1	0	0	0	1	-1	0	1	0	1	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	-1	-2	-1	0	0	1	0	1	0	-1	1	2	0	0	-1	0	0	1	0	0	0	1	1	0	1	1	0	-1	0	0	0	1	0	1	0	0	0	0	-1	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	1	0	0	0	1	0	1	1	0	0	0	0	0	1	0	-1	1	1	0	1	0	1	0	-1	1	0	0	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	0	0	-1	0	0	-2	-1	-1	1	0	0	0	0	0	0	2	0	0	0	0	1	1	1	0	0	1	0	1	2	0	0	-1	0	1	0	0	0	0	0	-1	0	1	-2	0	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-2	0	0	0	-1	-1	-1	0	0	1	2	0	0	0	0	0	1	0	-1	0	0	1	1	0	1	0	0	0	1	0	1	0	-1	0	0	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	2	0	-1	0	0	1	0	1	1	0	0	0	0	0	1	0	1	0	0	0	1	1	0	0	0	1	-1	0	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	0	-1	-1	1	2	-1	0	0	0	0	0	0	1	0	1	0	-1	1	1	0	1	0	0	-1	0	0	1	0	0	1	0	0	0	1	0	0	1	0	-1	0	0	-1	0	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	-1	-1	-1	0	0	0	1	0	1	0	1	1	1	0	0	0	1	0	1	0	0	-1	0	1	0	0	0	0	-1	-1	0	1	0	0	1	0	0	2	0	-1	0	0	-1	-1	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	0	-1	-1	0	-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	1	-1	0	0	1	0	2	1	1	1	0	0	1	1	0	1	-1	0	0	0	0	0	1	0	0	0	0	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	0	0	0	0	0	1	1	1	0	0	0	0	0	0	1	0	1	0	0	1	1	0	-1	1	0	0	-1	0	0	1	1	0	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	0	0	1	0	1	0	-1	1	1	1	0	-1	0	0	1	1	0	0	1	0	0	1	2	0	0	-1	0	0	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	0	0	0	0	0	1	1	0	-1	1	1	0	0	1	1	0	0	1	1	0	0	0	-1	0	0	0	0	0	0	1	1	0	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	0	0	0	0	0	1	1	0	0	0	1	0	0	1	1	0	0	1	0	1	0	0	-1	0	0	0	0	-1	1	1	1	0	0	-2	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	0	1	0	0	0	0	1	0	-1	1	1	0	0	0	1	0	1	0	1	0	0	1	-1	0	0	0	0	1	0	1	0	0	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	-1	-1	-1	0	1	0	1	0	1	0	1	0	1	0	-1	0	0	0	1	0	0	0	1	0	1	0	0	0	-1	-1	1	0	0	2	1	0	0	0	-1	-1	0	0	0	-1	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	1	0	1	0	0	0	1	1	0	0	-1	0	0	1	0	1	-1	0	0	1	2	0	1	-1	0	0	0	1	0	0	0	-1	-1	0	-1	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	1	0	0	0	1	1	0	1	1	0	-1	0	0	0	0	0	0	1	1	0	1	0	0	0	0	1	0	-1	0	0	2	0	-1	1	0	-2	0	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	-1	0	0	1	1	0	0	0	1	0	2	-1	0	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	1	1	0	1	0	0	1	0	1	-1	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	-1	-1	0	1	1	0	0	0	0	-1	2	1	0	0	0	0	0	2	0	0	0	0	0	0	0	1	0	-1	1	0	1	1	-1	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	-1	0	0	0	1	-1	0	0	0	-1	0	-1	-1	-1	1	1	0	0	0	1	0	1	0	0	0	0	-2	0	1	1	0	1	1	0	0	0	2	0	0	0	0	0	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	0	-2	-1	1	0	0	0	0	0	-1	1	2	1	0	-1	0	0	1	1	0	0	1	0	0	1	1	0	0	0	0	1	0	-1	0	1	0	0	0	0	-2	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	-1	0	-1	-2	0	1	1	0	0	1	0	-1	0	2	0	0	0	0	0	0	0	1	0	0	1	-1	1	1	1	0	0	0	0	1	-1	0	1	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	-1	-1	0	0	-2	-1	1	0	0	0	1	1	0	0	2	0	0	0	-1	0	0	0	0	0	1	1	0	0	1	0	0	1	0	0	0	-1	0	2	0	0	0	0	-2	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	-1	-1	0	-1	-1	0	1	1	0	0	2	0	-1	0	1	0	0	0	0	0	0	0	2	0	0	0	-1	1	1	1	0	0	-1	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	1	0	0	0	0	0	-1	2	1	1	-1	0	0	0	1	1	0	1	0	0	1	0	1	0	0	0	0	0	1	-1	1	0	0	0	0	-1	-1	-1	0	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	0	0	0	0	1	1	0	1	-1	0	0	0	1	0	2	1	0	0	2	1	0	0	0	0	-1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	-1	0	-1	-1	-1	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	2	1	0	1	2	0	0	2	1	1	0	0	0	0	0	0	0	-1	-1	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	-2	-1	-1	0	0	0	0	0	0	0	1	1	1	0	0	0	1	1	0	1	0	-1	1	1	0	1	0	0	0	0	0	0	-1	-1	0	2	0	1	0	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	-1	-1	-1	0	0	1	0	0	1	0	0	0	0	0	1	-1	0	1	0	0	1	1	1	0	-1	2	1	0	1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	-1	-2	-1	0	0	0	0	0	-1	0	1	1	1	0	0	0	1	1	0	0	1	0	1	1	2	0	0	0	0	1	0	0	-1	0	-1	1	0	0	-2	0	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-2	0	0	1	0	0	1	0	0	0	0	0	0	0	-1	0	2	0	1	1	0	1	0	1	1	1	0	0	0	0	0	0	1	0	0	-1	0	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-2	-1	-1	0	-1	0	-1	-1	0	0	1	0	0	-1	0	0	0	0	0	0	1	-1	2	2	1	0	1	0	0	1	0	1	0	0	0	2	0	0	0	0	0	0	-1	0	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	-1	-1	-1	0	1	-1	0	0	0	0	1	1	0	1	0	-1	0	1	1	1	0	1	0	0	2	1	1	-1	0	0	0	0	0	0	0	0	0	0	-2	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	-1	0	0	0	-1	-1	0	-1	0	0	2	-1	0	1	0	1	0	1	0	1	1	0	0	0	0	0	0	0	0	-1	1	0	1	0	0	1	0	0	0	-1	1	0	0	1	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	0	0	-1	-1	-1	-1	0	-1	1	0	0	1	0	0	0	1	0	0	0	0	2	0	0	1	0	1	0	0	2	1	0	0	0	0	0	0	0	-1	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	0	0	2	0	0	0	1	0	1	0	0	1	-1	0	0	0	0	0	1	0	1	-1	1	1	0	0	0	0	1	0	0	1	0	1	0	-1	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-1	-1	1	1	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	-1	0	1	0	0	1	1	0	1	1	0	-1	0	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	-1	-1	0	-1	-1	0	0	0	0	0	2	2	0	1	1	0	1	0	-1	0	1	-1	0	0	0	0	0	0	0	0	-1	1	-1	0	1	0	0	1	0	1	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	-1	0	0	-1	-1	1	1	0	0	-1	2	0	0	1	1	0	0	0	0	0	1	-1	1	0	0	0	-1	0	0	0	0	1	0	0	0	2	0	0	0	1	-1	0	0	0	-1	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	0	0	0	-1	0	-1	-1	-1	0	2	0	0	0	1	-1	1	1	0	0	0	0	0	0	0	0	0	0	2	0	0	1	0	0	1	0	1	1	-2	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	0	-1	-1	-2	0	-1	0	1	0	0	0	1	0	0	0	0	-1	0	0	2	0	0	1	0	1	1	1	0	1	0	0	1	0	0	0	0	0	1	0	-1	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-1	-1	0	2	0	0	0	1	0	1	0	0	0	0	0	0	0	1	0	0	-1	2	0	0	0	0	0	0	0	1	1	0	1	1	0	-1	0	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	-1	0	-1	-1	1	1	1	0	0	1	1	0	1	0	-1	0	0	0	0	0	0	0	0	1	1	-1	0	0	0	1	0	0	0	0	0	2	1	-1	0	0	-2	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	-1	0	0	-1	-1	0	-1	0	1	0	0	0	0	1	2	0	1	0	0	0	0	0	1	0	-1	0	1	0	0	0	0	1	0	0	1	0	-2	0	2	0	0	1	0	-2	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	0	0	0	-2	-1	0	-1	0	1	0	0	0	0	1	2	0	1	0	0	0	0	-1	0	0	0	1	1	0	0	0	0	1	0	0	1	0	-2	0	2	0	1	0	0	-2	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	1	0	0	0	0	1	0	1	1	1	0	0	0	0	1	0	0	0	0	0	1	0	1	0	-1	1	0	0	0	-1	1	0	0	1	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-1	-1	0	2	0	0	0	0	0	2	0	0	0	0	0	0	0	1	0	0	0	1	0	1	0	-1	0	0	0	1	1	0	1	1	-1	0	0	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-1	-1	0	2	0	0	0	1	0	1	0	0	0	1	0	-1	0	1	0	0	0	1	0	0	0	0	0	0	0	1	1	0	1	1	-1	0	0	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	2	0	0	0	1	0	0	1	0	0	0	1	-1	0	0	0	1	0	1	0	0	0	1	-1	1	0	0	1	0	1	0	0	1	-1	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	0	0	0	0	1	0	0	0	0	0	1	0	2	0	0	1	1	1	0	1	-1	1	0	0	1	-1	0	0	0	0	0	-2	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	-1	0	-1	-1	0	-1	0	0	2	0	0	0	0	1	0	0	0	-1	1	0	0	2	0	0	1	0	0	0	0	0	0	-1	1	1	0	0	0	1	0	1	0	0	-1	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	-1	-1	0	0	2	0	0	0	0	0	2	0	0	0	0	0	0	2	0	0	0	0	0	0	1	1	-1	-1	1	0	1	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	0	0	0	-1	0	0	0	-1	-1	0	1	1	1	1	0	0	0	2	0	0	0	0	0	-1	1	0	0	0	-1	1	0	0	0	0	0	0	0	1	1	-1	1	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	-1	-1	0	-1	0	-1	1	1	0	0	1	0	0	1	0	0	0	1	-1	-1	0	1	2	0	0	0	0	0	1	1	0	0	-1	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	-1	0	0	-1	0	0	1	0	1	1	0	0	0	1	0	0	2	0	0	0	0	0	1	-1	0	0	0	0	1	0	0	1	-1	1	0	-1	0	1	1	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-2	0	-1	-1	-1	0	0	0	0	1	2	0	1	1	0	0	0	-1	0	1	0	0	0	0	0	0	1	0	0	-1	1	0	0	1	0	1	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	-1	-2	-1	0	0	1	0	0	0	-1	1	1	0	0	0	0	0	1	0	0	0	1	2	1	0	1	0	0	0	0	2	0	-1	1	0	0	0	-1	-1	-2	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	1	1	0	1	0	-1	1	1	0	0	0	0	0	1	0	0	-1	1	1	0	0	1	0	-1	0	0	2	0	0	1	0	0	0	0	-1	-1	0	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	0	-2	-1	0	1	0	0	1	0	0	0	0	0	0	0	-1	0	2	0	0	1	1	1	0	1	1	0	0	1	0	0	0	0	1	0	0	-1	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	-1	-1	-1	0	-1	-1	0	-1	0	1	0	0	0	0	0	0	0	1	0	0	1	2	0	2	0	0	0	1	1	1	0	0	0	0	1	0	0	-1	-1	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	-1	-1	0	-1	0	1	0	0	0	0	1	0	0	0	1	0	-1	0	0	1	2	0	1	0	0	1	1	1	0	0	0	0	0	0	-1	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	-1	-1	-1	-1	0	0	1	0	0	0	1	1	0	0	0	0	1	0	1	1	0	1	0	1	2	0	0	0	0	0	0	0	0	-1	0	0	1	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	-1	-2	-1	0	0	1	-1	1	-1	0	0	2	0	0	0	0	1	1	0	0	0	1	1	0	1	1	0	0	1	1	-1	0	0	0	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	0	-1	0	1	-1	-1	-1	0	0	-1	-1	-1	0	0	0	2	0	0	0	0	0	1	0	0	-1	1	1	1	1	1	0	-1	0	0	0	0	0	0	-1	0	0	2	0	0	0	1	0	1	0	0	-1	0	-1	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	-1	0	0	0	-1	0	-1	0	-1	1	2	0	0	0	1	0	0	0	0	0	1	-1	1	0	0	0	0	0	1	0	-1	1	0	0	1	1	0	0	0	0	1	1	-1	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	0	0	0	0	0	0	1	1	0	0	-1	1	0	1	1	0	0	1	0	1	2	0	0	0	0	1	0	0	0	0	0	0	1	-1	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	-1	-1	-1	0	-1	0	0	-1	2	0	0	1	0	0	0	0	0	0	1	0	2	0	0	1	0	0	0	0	1	1	-1	0	1	1	0	0	0	-1	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	0	0	1	1	0	0	0	2	0	0	-1	0	0	0	1	0	0	0	1	1	2	0	0	-1	0	0	0	1	0	0	1	1	0	0	-1	-1	-2	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	0	-1	0	0	-1	-2	-1	-1	-1	0	0	1	1	0	0	1	1	0	-1	0	0	1	0	0	0	0	1	2	1	0	1	0	0	0	0	0	0	-1	0	2	0	0	0	0	-2	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	0	0	1	1	1	0	0	1	0	0	-1	0	0	0	1	0	0	0	0	2	1	0	0	0	0	0	0	0	1	0	1	1	1	-1	-1	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	-1	0	0	1	0	1	0	2	0	1	0	-1	1	0	0	0	1	0	-1	1	0	0	0	0	0	0	0	1	0	0	0	1	1	-1	1	0	0	-1	0	-1	-1	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	0	0	1	0	0	1	0	1	0	1	0	-1	0	0	1	1	1	0	0	0	1	1	1	0	-1	0	0	0	0	0	-1	2	0	0	-1	0	-2	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	0	0	0	1	0	0	0	1	1	1	0	0	0	1	0	0	0	0	1	0	1	1	0	0	0	0	1	0	-1	0	-1	1	0	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	-2	-1	0	0	0	0	1	0	1	0	3	1	0	0	0	-1	0	0	0	0	1	0	0	1	0	1	0	0	0	-1	0	0	0	1	0	0	1	0	-1	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	0	-1	-1	0	1	0	1	0	0	0	0	0	1	1	1	0	-1	1	0	0	1	0	0	0	0	0	1	0	-1	1	0	0	0	0	-1	1	2	0	-1	0	0	-1	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	0	0	-1	-1	-1	-1	-1	-1	0	0	0	0	0	0	1	1	0	0	-1	0	0	0	1	0	2	1	1	0	2	1	0	0	0	1	-1	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	0	0	0	-1	-1	-2	-2	0	0	0	0	0	0	0	1	1	0	0	-1	0	0	0	1	0	2	1	0	1	1	1	0	1	1	0	-1	0	0	0	0	0	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	0	0	-1	0	-1	-2	0	-1	0	1	0	0	1	0	1	2	0	0	-1	0	0	0	0	0	2	0	0	0	1	0	0	0	0	1	-2	0	0	0	0	1	0	1	1	0	-1	0	-1	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	1	1	2	1	0	0	1	1	1	0	0	0	-1	0	1	0	0	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-2	-1	1	1	0	-1	0	0	0	1	2	0	0	-1	0	0	1	1	0	1	0	0	0	1	0	0	0	1	0	-1	1	0	1	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	-1	-1	-1	0	0	0	0	0	0	0	1	1	0	-1	0	0	1	0	2	1	1	0	0	1	1	0	0	1	0	0	-1	1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	0	0	-1	-1	0	-1	-1	-2	0	0	0	0	1	0	0	0	0	1	0	-1	0	1	0	0	1	0	2	1	0	2	0	0	1	1	0	0	-1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	-1	-1	0	0	0	0	2	1	0	0	0	0	0	1	0	-1	0	0	1	1	0	1	0	0	0	1	1	1	-1	-1	1	0	1	0	0	0	0	-1	0	-1	-1	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	0	1	1	0	1	0	0	1	-1	0	0	0	0	1	0	2	0	0	1	1	0	0	1	-1	1	-1	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-1	-1	-1	-1	-1	0	0	0	0	1	1	1	2	0	0	-1	0	0	-1	1	1	0	0	0	1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-2	0	0	1	0	0	0	0	0	0	1	0	0	0	-1	1	1	0	1	2	0	0	1	1	1	0	0	0	1	-1	0	0	0	0	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	-1	0	1	0	0	-1	-1	0	-2	-1	-1	0	0	0	0	0	0	1	1	0	1	0	0	-1	1	1	0	0	0	2	0	0	0	0	0	0	0	1	1	-1	0	0	0	0	1	0	1	0	0	-1	0	-1	-1	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	0	0	0	-1	-1	0	0	-1	-1	0	1	1	0	1	1	0	0	1	1	0	0	0	0	0	0	1	0	0	-1	0	0	0	0	0	0	0	0	0	1	-1	0	0	1	2	0	0	0	-1	-2	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	0	0	-1	0	-1	-1	-1	-1	1	0	0	0	0	0	1	1	0	0	0	0	2	0	1	1	0	0	0	1	2	0	-1	0	0	0	0	1	0	-1	0	0	0	1	-1	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	-1	-2	-1	0	1	0	0	0	1	-1	1	2	0	0	-1	0	0	0	1	0	1	0	1	0	1	1	0	-1	0	0	0	1	0	1	0	0	0	0	-1	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	0	0	1	0	0	1	0	0	1	0	1	-1	0	0	0	1	0	0	1	1	0	0	1	0	0	0	1	0	-1	0	1	1	0	0	0	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	0	0	0	1	0	1	0	1	0	0	1	-1	0	0	0	1	0	0	1	1	0	1	0	0	0	0	0	1	-1	0	1	1	0	0	0	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	-1	0	0	-1	-1	0	-1	0	1	0	0	0	0	0	2	0	1	0	0	0	0	1	1	0	0	1	-1	0	0	1	0	0	0	0	1	0	0	0	0	-1	1	1	0	-1	0	-1	-1	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	-1	0	0	-1	-1	0	-1	-2	0	0	1	0	0	0	1	0	0	1	-1	1	0	0	1	1	-1	0	2	0	1	0	0	0	0	0	1	0	-1	0	1	0	-1	0	2	-1	0	0	0	-1	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	1	0	2	0	0	1	1	1	0	1	0	0	0	1	0	-1	0	0	0	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	1	0	1	0	0	2	0	1	0	1	0	1	0	0	1	-1	1	0	0	-1	0	-2	0	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	1	0	0	2	0	0	1	1	1	0	0	1	0	0	1	0	-1	-1	1	0	0	0	-1	-2	0	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	1	0	0	-1	0	1	0	0	0	1	0	0	2	0	0	1	0	1	0	1	1	0	0	0	0	0	-1	1	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	0	0	-1	0	-1	-1	0	-1	0	2	0	0	1	0	0	1	0	1	1	0	0	0	-1	0	0	1	0	0	-1	0	1	0	1	0	0	0	0	-1	0	0	0	2	1	0	-1	0	-1	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	-1	0	0	0	-1	0	-1	0	-1	1	2	0	0	0	0	0	1	0	0	0	1	0	1	-1	0	0	0	0	1	0	0	0	-1	1	1	1	0	1	-1	0	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	-1	0	0	0	-1	0	-1	-1	-1	0	2	0	0	0	0	0	1	1	0	0	0	0	0	0	0	0	0	0	2	0	1	0	0	0	1	1	0	1	-2	1	0	0	0	0	-2	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	-1	-2	0	1	0	0	0	0	0	1	0	2	0	0	0	0	1	0	-1	1	0	1	1	1	0	0	0	0	1	0	0	-1	1	-1	1	0	0	-2	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	-2	-1	-1	0	0	0	0	0	0	0	1	1	1	-1	0	1	1	1	0	1	0	-1	1	2	0	0	0	0	0	0	0	0	-1	0	0	1	0	1	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	0	0	1	0	0	1	0	1	2	0	0	1	0	0	0	0	0	-1	0	0	1	-1	1	0	0	1	0	0	0	0	-1	1	1	0	0	1	-1	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-1	0	0	-1	0	-1	-1	-1	0	1	1	0	1	0	0	1	0	0	-1	1	0	0	0	0	0	0	0	2	0	0	0	0	1	1	0	0	1	-1	1	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-2	-1	0	0	1	0	0	0	0	0	3	0	0	0	0	0	0	1	0	0	0	0	1	0	1	1	-1	0	1	0	1	0	-1	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	-1	0	0	1	0	0	0	0	1	1	0	0	0	0	0	0	1	0	0	0	2	0	0	1	0	0	0	1	-1	1	-1	1	1	0	0	0	-1	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	0	-1	0	1	0	0	0	1	0	2	0	0	1	0	0	0	0	0	-1	0	1	1	0	0	1	0	0	1	0	1	0	-1	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	-1	-1	0	0	-2	-1	0	-1	0	0	1	0	0	-1	1	0	0	1	0	0	2	1	0	1	0	0	1	1	1	1	0	0	0	0	2	0	-1	-1	0	0	0	0	-1	-2	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	-1	0	0	-1	-1	0	-1	0	1	0	1	0	0	0	1	0	0	0	0	0	1	0	1	0	-1	1	1	0	0	0	0	0	0	0	2	0	-1	0	2	0	0	0	0	-2	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	0	0	0	1	0	1	0	1	0	0	1	0	0	-1	0	1	0	1	-1	2	0	0	0	1	0	0	0	0	1	-1	1	0	1	0	0	-1	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	-1	-1	0	0	-2	-1	1	0	0	0	0	0	0	0	1	0	1	0	0	-1	0	1	1	1	0	1	0	1	0	1	1	0	0	0	1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	0	0	0	0	0	1	1	-1	0	1	0	0	2	0	0	1	0	2	0	0	1	0	0	1	0	-1	-1	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	0	0	0	0	1	0	1	-1	0	1	0	0	1	0	1	1	0	2	0	0	0	1	1	0	0	-1	0	0	0	0	0	-2	0	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	-1	-2	-1	0	0	0	0	0	-1	0	1	2	0	0	0	0	1	0	1	0	0	1	1	1	2	0	0	0	0	1	0	0	-1	0	1	-1	0	0	-2	-1	0	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	0	-1	0	1	0	1	0	0	1	0	1	2	0	0	1	0	1	0	1	0	0	0	1	2	-1	-1	0	0	0	0	-1	0	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	0	0	-2	-2	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	2	0	0	0	2	1	1	0	1	0	0	0	0	1	-1	0	1	0	-1	0	-1	-1	-1	0	0	0	0
-1	-1	0	0	0	0	1	-2	-1	-1	0	-2	-1	0	0	0	-1	0	-1	0	-1	2	0	0	-1	1	2	0	2	0	0	1	1	0	0	0	1	0	0	0	0	0	-1	1	0	1	0	-1	0	1	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	0	0	0	0	1	-2	-1	0	0	0	-1	-1	0	0	-2	0	-1	-1	-1	0	0	0	0	1	2	0	0	1	0	-1	1	0	2	0	0	1	0	1	1	2	0	0	0	0	0	0	0	0	0	0	1	0	0	-1	-2	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	2	0	1	0	0	0	0	0	2	0	0	0	1	0	1	2	0	1	-1	0	1	0	0	0	0	0	1	1	0	0	-1	-1	-1	0	0	0	-1	0
-1	-1	0	0	0	0	1	-1	-1	-1	-1	-1	-1	0	0	0	-1	-1	-1	0	-1	1	0	0	-1	0	1	2	2	0	1	1	0	0	0	0	1	0	0	1	0	0	0	0	0	2	0	0	0	-1	0	1	0	0	0	0	-1	-1	0	-1	0	0	0
-2	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	-1	-1	2	0	0	0	0	-1	0	1	1	0	2	0	0	1	0	1	1	0	1	0	-1	1	0	0	0	0	0	1	1	0	-1	1	0	0	0	0	-1	-1	0	-1	0	0
-1	-1	0	0	0	0	0	-2	-1	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	2	0	0	0	1	1	1	1	1	-1	0	0	0	0	0	1	0	0	2	0	0	0	0	0	0	0	0	0	0	1	1	1	-1	0	0	-1	-1	0	0	-1	0	0
-2	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	-1	-1	2	0	0	0	0	-1	0	1	1	0	1	1	0	1	0	1	0	2	0	0	0	0	0	0	0	0	1	-1	2	0	0	0	0	0	0	-1	0	-1	0	-1	0	0
-1	-1	0	0	0	0	-1	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	2	1	0	0	1	0	1	1	0	0	0	0	0	0	1	0	0	0	2	0	-1	1	0	0	0	1	0	0	-1	1	1	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	-1	-1	0	0	-2	-1	0	1	0	1	0	2	0	0	2	0	0	0	0	0	1	1	0	0	1	0	0	0	0	1	-1	1	0	0	-1	0	1	1	0	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	-1	-1	1	1	0	0	0	0	1	0	1	0	1	-1	0	1	0	1	2	0	1	0	0	2	0	0	0	0	0	0	0	0	-1	1	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	0	0	0	0	-1	-2	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	2	0	0	0	1	1	1	0	0	1	-1	0	0	0	1	0	2	1	0	0	1	0	0	1	0	0	-1	0	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	0	0	0	0	-1	-1	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	-1	2	0	0	0	0	0	1	0	0	1	0	1	0	1	0	0	1	2	0	0	1	0	0	0	1	0	1	-1	0	0	-1	0	1	0	0	-1	-1	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	0	-1	-1	-1	-1	2	0	0	0	2	0	0	1	0	1	0	0	0	0	1	0	0	1	0	1	-1	0	0	1	0	0	0	0	1	0	1	0	1	-1	0	-1	0	-1	0	-1	0	0
-1	-1	0	0	0	0	0	-2	-1	0	0	-1	0	-1	0	-1	0	-1	-1	0	-1	2	0	0	0	2	0	1	0	0	1	0	1	0	1	0	0	1	1	-1	0	0	0	0	1	0	0	0	-1	1	0	-1	0	2	0	0	-1	0	-2	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	-1	-2	-1	0	-1	1	0	0	0	1	0	1	0	0	1	0	0	0	1	0	0	2	1	1	0	0	1	0	1	0	0	0	0	0	0	-1	0	2	0	-1	-1	0	-2	0	0	0	0
-1	-1	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	-1	0	0	-2	-1	-1	1	1	0	0	1	0	0	1	-1	1	0	0	0	2	1	0	1	0	0	1	0	1	0	-1	0	0	0	2	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	-1	-2	-1	0	-1	-1	-1	0	1	0	0	2	0	0	1	0	1	0	1	0	-1	1	0	2	1	0	0	0	0	1	0	0	0	-1	0	0	0	0	0	0	2	0	0	-1	0	-1	0	-1	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	-1	-1	0	-1	-1	1	0	1	0	2	1	1	0	0	0	1	0	0	-1	1	0	0	0	2	0	-1	0	0	1	0	0	0	0	-1	2	1	0	0	0	0	-1	0	0	-1	-1	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	-2	-1	0	0	-1	-2	0	0	1	0	3	1	0	0	0	1	0	0	0	0	0	0	0	1	1	1	0	0	0	0	1	0	0	-1	0	1	1	0	0	0	0	-1	0	0	-1	-1	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-2	-1	-1	0	0	-1	0	0	1	0	3	1	1	0	-1	1	0	0	1	0	0	0	0	1	1	0	0	0	0	0	2	0	0	-1	-1	1	1	0	0	0	0	-1	-1	0	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-2	-1	-2	0	0	0	0	0	1	0	3	1	1	0	0	0	0	0	2	0	0	-1	0	1	1	0	0	0	0	0	1	1	0	-1	0	0	1	0	0	0	0	-1	-1	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	-1	0	0	-1	-2	0	0	-1	-1	0	1	0	1	0	3	0	0	1	0	0	1	0	1	0	1	-1	0	0	0	1	-1	0	0	0	1	1	0	0	0	0	1	0	0	0	0	-1	-1	0	-1	0	0	0
-2	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	-1	1	1	1	0	0	1	0	0	1	0	2	0	0	0	0	0	0	0	2	0	-1	0	1	0	0	1	0	1	-1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-2	-1	0	-1	-1	-1	0	0	0	0	3	0	0	1	0	0	0	1	0	1	0	0	1	0	1	1	0	1	0	0	1	1	-1	0	0	0	0	1	-1	0	0	-1	-1	0	-1	0	0	0
-1	-1	0	0	0	0	0	-2	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	1	0	0	1	2	1	0	1	0	0	1	0	0	0	0	0	0	0	0	2	-1	0	0	0	1	0	0	1	1	-1	0	0	1	0	0	0	-1	-1	0	-1	0	0
-1	-1	0	0	0	0	-1	-1	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	-1	2	0	0	0	0	0	1	0	0	1	0	1	0	0	1	0	2	0	1	0	1	0	0	1	0	0	0	1	-1	0	-1	1	0	0	0	-1	-2	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	-1	-1	-2	-1	0	0	0	0	1	1	1	0	0	0	0	0	1	0	2	0	0	1	2	0	0	0	0	1	0	0	0	0	-1	0	1	-1	0	1	1	0	0	0	-1	-1	0	-1	0
-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	-1	-2	0	0	-1	-1	1	0	0	0	2	1	0	0	0	1	0	2	0	0	1	0	0	1	0	0	0	-1	1	0	1	0	0	-1	0	0	0	0	1	0	1	0	-1	-1	0	0	-1	0
-1	-1	0	0	0	0	0	-1	0	-1	0	-1	0	0	-1	-1	-1	-1	-1	-1	0	1	0	0	0	1	2	0	0	1	0	0	1	2	1	0	0	0	1	-1	0	0	-1	0	0	0	1	0	-1	1	0	0	0	0	0	2	0	0	-1	0	-1	-1	0
-1	-1	0	0	0	0	-1	-2	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	3	0	0	0	0	1	1	1	0	0	0	1	0	0	0	1	-1	1	1	0	0	-1	0	0	1	0	1	0	0	0	1	0	-1	0	1	-1	-1	0	0	-1	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	-1	-1	-1	-1	-2	0	-1	1	0	0	0	1	0	1	2	-1	0	1	0	0	0	0	1	1	0	1	1	-1	0	0	0	2	0	0	1	0	0	0	0	0	0	0	0	-1	0	-1	-1	0	0
-1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	-1	-2	0	0	1	0	0	0	0	1	2	1	0	0	1	0	-1	2	0	1	1	0	0	0	0	0	0	-1	1	0	0	0	0	0	0	0	1	1	0	0	0	-1	-1	-1	0
-1	-1	0	0	0	0	-1	-1	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	-1	2	0	0	0	0	0	1	0	0	1	1	1	0	-1	1	0	2	0	1	0	0	0	0	2	0	0	0	1	-1	0	-1	0	0	1	0	-1	-1	0	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	-1	-1	-1	-1	-1	0	0	0	0	2	0	1	1	0	0	0	0	0	1	1	0	1	0	2	0	0	2	0	0	0	1	-1	0	-1	1	0	0	0	0	0	-1	0	-1	-1	0	0	0
-1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	-1	0	-1	-2	-2	-1	0	0	0	1	0	0	1	1	1	1	0	0	0	2	0	0	-1	1	0	1	1	0	0	0	0	0	1	0	0	0	-1	0	0	0	2	0	0	0	-1	-1	0	-1	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	-1	-1	-1	-1	-1	0	0	1	0	2	0	0	0	1	0	0	1	0	0	0	0	1	0	1	2	0	0	1	1	0	0	0	0	1	-1	0	1	0	0	-1	-1	-1	-1	0	0	0	0
-1	0	0	0	0	0	-2	-2	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	2	1	1	1	1	1	1	0	0	0	0	0	0	0	2	0	2	0	0	0	0	0	0	1	-1	0	-1	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	0	0	1	-1	0	0	0	0	1	1	0	0	-1	1	1	0	0	0	0	0	1	0	2	0	0	0	1	0	0	0	0	0	1	1	0	-1	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	1	-1	0	-1	0	0	-1	0	0	-1	0	1	0	0	0	1	0	0	0	1	0	-1	1	-1	0	1	0	0	0	0	0	0	0	2	1	0	0	1	0	0	1	0	0	1	0	-1	-1	0	-2	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	-1	0	0	0	0	0	-1	-1	1	1	1	0	0	0	-1	0	0	1	0	0	-1	0	1	0	0	0	0	0	0	0	2	0	0	0	0	2	0	0	0	0	2	0	0	0	-2	-2	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-1	0	0	-1	0	-1	-1	0	0	1	1	0	0	0	0	1	0	0	0	1	-2	0	0	0	0	1	0	0	0	0	2	0	1	0	1	0	0	0	0	0	1	1	0	-1	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	0	-2	-1	1	-1	0	-1	-1	0	-1	0	0	0	-1	1	1	1	1	1	1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	-1	0	0	0	-1	0	0	0	1	-1
-2	0	-1	0	0	0	0	1	-1	-1	0	0	-1	-1	-1	0	0	-1	0	0	-1	-1	1	1	1	0	0	1	1	0	1	0	1	0	0	1	0	0	0	0	0	1	0	0	0	-1	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	1	-1
-1	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	0	-2	0	0	0	0	0	1	1	0	0	1	0	0	0	0	0	1	1	0	1	1	1	0	-1	1	0	0	0	0	-1	0	0	1	0	-1	0	-1	0	1	0	0	0	-1
-1	-1	-1	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	-1	0	-1	0	-1	1	0	1	1	-1	1	0	1	0	-1	0	1	0	0	0	2	0	0	1	0	1	-1	0	0	0	0	0	0	0	0	1	0	-1	0	0	-1	0	0	0	1	0	-1
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	-1	-1	-1	1	0	1	-1	0	0	0	0	1	1	-1	0	1	1	0	1	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	-1	0	0	0	0	0	0	0	0	-1
-2	0	-1	0	0	0	0	1	-1	0	0	0	-1	0	-1	0	-1	-1	-1	-1	0	-1	1	0	1	0	1	1	1	1	-1	1	0	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1
-1	-1	-1	0	0	0	-1	0	0	-1	0	0	0	0	-1	-1	0	0	-1	0	-1	1	0	1	1	1	0	-1	1	0	1	0	0	1	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	-1	1	0	-1	1	0	-1	0	0	0	1	0	-1
0	-1	-1	0	0	0	0	-1	0	0	-1	1	-2	0	-1	0	0	-1	0	-1	-1	0	0	0	0	0	-1	1	0	0	0	0	-1	1	0	2	1	0	1	0	0	1	1	0	0	1	0	0	0	2	0	1	-1	0	0	0	0	-1	-1	0	0	0	-1
-1	-1	-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	-1	-1	0	-1	0	0	-1	-1	0	0	1	1	0	1	0	0	1	-1	0	0	3	1	0	0	1	-3	0	0	0	0	-1	0
-1	-1	-1	-1	0	0	0	0	1	-1	-1	1	0	-1	0	0	0	0	0	0	-1	0	0	1	0	-1	0	0	0	0	1	-1	0	-1	0	0	1	-1	0	1	0	1	0	1	0	0	0	2	1	0	0	2	1	-1	0	0	-2	-1	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	0	0	0	0	-1	0	-1	-1	-1	0	0	0	0	0	0	-1	1	0	0	-1	0	-1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	2	1	0	0	1	0	0	0	-1	-2	0	0	-1	0	0
-2	-1	-1	0	0	0	1	1	-1	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	0	1	-1	1	0	0	0	0	-1	0	0	0	1	0	1	1	1	0	1	0	0	1	2	-1	0	-1	-1	-2	0	0	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	-1	0	-2	0	0	0	0	-1	0	-1	1	0	1	-1	0	0	0	0	1	0	-1	1	0	2	0	1	0	0	0	0	2	0	0	1	1	-1	0	1	-1	-2	0	0	-1	0	0
-2	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	-2	0	0	0	1	0	0	0	-1	-1	2	-1	0	0	0	-1	1	0	0	0	0	0	0	0	1	2	-1	1	0	0	1	1	0	1	1	0	0	0	-1	-2	-1	0	0	0	0
-1	-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	0	0	1	0	0	1	-1	0	1	-1	0	0	0	0	0	0	0	0	-1	1	0	0	1	0	-1	0	0	0	2	0	1	1	1	1	0	-1	0	-1	-1	-1	0
-1	-1	-1	-1	0	0	-1	0	1	-1	-1	1	0	-1	0	0	0	0	0	0	0	0	0	2	1	-1	1	0	0	0	0	0	-1	0	0	-1	0	0	-1	0	0	1	0	0	0	1	0	0	2	0	0	1	1	0	1	0	-1	-2	0	-1	0	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	-1	1	0	0	0	0	0	0	-1	0	1	0	-1	1	0	-1	0	0	0	0	0	0	1	0	1	1	0	1	1	0	0	0	0	1	0	1	-1	-1	-1	0	-1	0	0
-1	-1	-1	-1	0	0	0	0	1	-1	-1	1	0	-1	-1	0	0	0	0	0	0	0	0	1	1	-1	0	0	-1	0	1	-1	0	0	1	0	0	0	-1	0	0	1	0	0	0	0	0	2	2	0	0	0	2	0	0	0	-1	-2	0	0	-1	0	0
-1	-1	-1	-1	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	-1	0	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	-1	1	0	0	-1	0	1	0	1	0	1	0	0	-1	1	0	0	2	1	1	-1	0	-1	-1	0	-1	0
-1	-1	-1	-1	0	0	-1	0	1	-1	0	1	0	0	-1	0	0	0	0	0	-1	0	0	1	1	-1	0	0	0	-1	1	-1	0	0	0	0	0	-1	0	0	1	2	0	0	0	1	0	2	1	0	-1	1	1	0	0	0	-2	-2	0	0	0	0	0
-2	-1	0	0	0	0	1	0	0	0	0	-2	-1	0	0	-1	0	0	-1	-1	0	1	0	0	-1	1	0	-1	0	1	-1	2	0	0	0	1	0	0	0	0	0	-1	0	2	1	0	1	0	0	1	1	1	0	0	0	0	-1	-1	-1	-1	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	0	0	1	0	0	1	0	0	0	0	0	0	0	-1	1	0	0	1	0	0	0	0	1	1	0	0	0	0	1	0	1	0	2	0	1	-1	-1	-2	0	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	1	1	0	0	0	0	1	0	-1	0	0	0	0	0	0	0	0	1	2	0	0	0	0	0	1	0	1	0	0	2	1	0	-1	-1	-2	-1	0	0	0	0
-2	-1	0	0	0	0	1	-1	-1	0	0	0	0	-1	0	0	-1	-2	0	0	0	0	0	1	-1	1	1	2	0	0	0	-1	0	1	-1	0	0	0	0	0	0	1	0	0	1	1	0	0	0	0	0	2	0	1	0	0	-2	-1	-1	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	-1	0	-1	0	-1	0	-1	0	0	1	0	-1	1	0	1	0	0	0	0	-1	1	0	1	0	0	0	0	0	0	2	0	0	0	1	0	1	0	0	2	0	0	0	0	-2	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	0	-1	0	0	-1	-1	-1	0	0	1	0	0	0	0	0	0	1	0	0	-2	0	0	2	0	1	0	0	0	0	1	1	1	-1	0	0	1	0	0	1	0	2	0	0	-1	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	0	-1	0	2	0	-1	0	1	-1	1	0	1	0	0	0	0	0	1	0	0	-1	0	0	0	2	0	0	0	0	1	1	0	1	0	0	0	1	-1	-1	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	0	-1	-2	0	0	0	0	0	-1	1	0	0	1	0	-1	0	0	0	1	0	1	1	0	1	2	0	0	1	-1	1	0	0	1	0	0	1	0	0	-1	-1	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	-2	-1	0	0	0	0	0	0	0	1	0	1	-1	-1	0	0	0	1	0	1	0	1	1	2	0	0	1	-1	0	0	0	0	2	1	0	0	0	-2	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	0	-1	-1	0	1	0	0	1	-1	0	0	0	1	0	-1	1	0	0	0	0	1	0	0	0	2	0	0	1	-1	0	0	1	0	1	0	1	1	0	-1	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	-1	0	-2	0	0	1	1	0	0	0	1	-1	2	0	-1	0	0	-1	0	0	0	1	0	0	0	0	0	2	0	0	1	-1	1	1	0	1	0	1	0	0	-1	-1	-2	0	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	0	-1	0	-2	0	0	0	-1	0	1	0	1	0	1	-1	0	0	0	0	1	0	0	1	0	2	0	1	0	1	0	0	0	0	0	2	0	-1	1	0	-2	-1	0	-1	0	0	0
-2	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	0	-1	-1	0	0	1	-1	-1	1	1	0	0	1	0	0	0	-1	1	0	0	1	0	0	0	0	1	2	0	0	1	0	0	0	0	0	2	0	0	0	-1	-2	-1	0	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	-2	0	-1	0	0	1	1	0	0	0	1	-1	1	-1	0	0	2	0	0	0	-1	0	0	0	0	0	-1	1	0	1	1	0	1	1	0	1	0	0	1	0	-1	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	0	0	0	0	1	-1	0	-1	0	1	0	2	1	0	0	2	1	1	1	0	0	0	0	0	0	0	0	1	0	0	-2	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	0	0	0	-1	0	-1	1	1	0	0	0	0	-1	0	0	1	0	-1	0	1	1	0	1	0	0	-1	0	0	1	0	0	0	0	1	0	1	0	0	2	1	0	0	-1	-1	-1	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	-1	0	0	0	-1	-1	-1	0	0	1	1	0	-1	0	0	0	0	0	0	-1	0	1	1	0	1	0	0	0	1	1	1	0	0	0	0	2	0	0	0	0	1	0	0	-1	-2	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	0	0	-1	-1	0	-1	-2	0	0	0	0	0	0	0	0	0	1	0	0	-1	-1	0	1	0	2	1	0	0	1	2	1	1	0	0	0	0	0	0	0	0	1	0	0	-2	-1	-1	0	0	0	0
-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	-2	0	-1	-1	0	-1	0	0	0	0	2	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	1	0	0	1	2	0	1	-1	0	1	0	1	1	0	0	0	-1	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	-1	-1	0	-1	0	0	1	1	0	0	1	1	-1	0	0	0	1	0	-1	0	0	-1	1	0	0	0	-1	0	2	1	0	1	0	1	0	0	0	0	2	0	0	-1	-1	-2	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-1	0	0	-1	-1	-1	0	0	0	1	1	0	0	1	0	0	0	0	-1	0	0	1	0	-1	1	0	0	0	1	0	1	0	0	1	0	1	0	0	0	0	2	0	0	-1	-1	-2	0	0	0	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	-1	-1	-1	0	0	-1	0	-1	-1	0	1	0	0	-1	0	0	0	0	1	0	-1	1	1	1	0	0	1	0	1	1	2	0	0	0	2	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	1	-1	0	-1	0	-1	0	0	0	0	0	2	1	1	1	1	-1	0	0	0	-1	0	0	0	0	0	0	0	-1	0	0	0	1	0	0	0	0	0	2	0	1	1	1	0	0	-1	-1	-2	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	-1	0	0	1	1	0	1	1	-1	0	0	0	0	0	0	0	0	0	0	1	-1	0	0	0	1	0	1	-1	0	0	2	1	1	0	1	0	0	-1	-1	-1	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	-1	-1	-1	0	-1	-1	0	0	0	0	2	0	0	0	1	0	-1	0	0	-1	0	1	1	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	1	1	1	0	0	-1	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	0	0	-1	0	2	0	0	0	0	0	0	-1	1	0	1	0	-1	1	0	0	0	0	0	0	0	1	0	0	0	1	1	0	0	1	0	1	1	0	-1	-1	-1	0	0	-1	0
-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	-2	0	-1	-1	0	-1	0	0	0	0	2	0	0	0	0	0	0	-1	0	0	0	0	0	1	1	0	0	1	1	1	0	1	0	-1	0	1	2	0	0	0	0	-2	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	0	-1	-1	1	1	1	0	0	0	0	1	0	1	0	-1	-1	-1	1	0	0	0	0	0	0	1	1	0	0	0	0	1	0	0	1	0	2	0	0	-1	-1	-2	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	-1	0	-1	0	0	0	-1	0	-1	0	0	0	1	0	0	1	1	0	0	1	0	1	0	-1	0	0	0	0	-1	0	0	-1	0	2	1	0	0	0	0	0	0	1	1	1	0	1	-1	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	2	0	0	1	1	1	0	2	0	1	0	0	1	-1	0	0	0	1	0	-2	0	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	-1	0	-1	-1	0	1	1	0	0	1	0	-1	1	0	0	0	0	0	0	-1	0	0	1	0	0	-1	1	1	0	2	0	0	0	1	0	1	0	0	1	0	-1	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	-1	1	-1	-1	0	-1	0	0	0	0	-1	0	1	1	0	1	-1	0	0	1	1	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	2	0	1	-1	2	0	0	1	1	-2	0	0	0	-1	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	-1	1	-1	-1	0	-1	0	0	0	-1	0	0	0	1	0	1	0	0	0	1	1	0	0	0	0	1	0	-1	0	-1	0	0	0	0	1	0	0	1	0	1	-1	2	0	0	0	2	-2	0	0	0	-1	-1	0
-1	-1	-1	0	0	0	-1	0	-1	0	0	1	0	-1	0	0	-1	-1	-1	0	0	0	1	1	0	1	0	0	0	0	0	-1	1	-1	0	0	0	1	0	0	0	0	0	2	1	0	0	0	0	1	0	0	1	1	0	0	-1	-1	-2	0	0	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	-2	-1	-1	0	0	0	0	0	0	0	2	0	0	0	0	0	0	1	0	0	1	0	1	2	0	1	0	0	1	0	0	0	0	0	-1	1	1	-2	0	0	-1	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	0	-1	-1	0	0	0	1	0	0	-1	0	1	0	0	0	0	0	0	1	0	0	0	1	0	1	0	1	0	0	1	1	2	-1	0	0	1	0	0	-1	0	-2	0	-1	0	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	-1	0	0	0	1	0	1	0	1	-1	0	0	0	1	0	0	0	0	0	1	0	-1	0	0	0	1	1	0	-1	0	1	1	0	0	0	2	1	0	-1	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	1	1	-1	-1	1	1	0	1	0	0	0	0	1	2	0	0	0	0	1	-1	0	0	1	1	0	0	1	-2	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	-2	-1	0	0	0	0	0	0	0	1	1	0	-1	-1	0	0	0	1	0	1	0	1	1	2	0	0	0	0	0	-1	1	0	2	1	0	0	0	-2	0	-1	0	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0	-1	-2	1	0	1	0	-1	0	0	0	0	1	-1	0	0	0	1	1	-1	0	1	0	2	0	0	0	0	0	1	1	-1	0	2	0	0	0	1	-2	-1	0	0	0	-1	0
-1	-1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	-1	0	-1	-1	0	1	-1	0	1	0	0	0	0	1	0	-1	1	0	1	0	0	0	0	0	0	2	0	1	0	0	-1	1	0	0	1	0	1	0	1	-1	-1	-1	0	0	-1	0
-1	-1	-1	0	0	0	0	0	0	0	0	1	-1	0	-1	-1	0	0	-1	0	-2	-1	0	0	0	0	0	-1	0	0	1	0	0	0	1	1	1	1	0	0	0	2	0	2	0	0	0	0	1	1	0	-1	0	0	0	1	0	-2	-1	0	-1	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	0	0	0	-1	0	-1	-1	-1	0	1	0	0	0	0	0	0	-1	1	0	0	-1	1	0	0	0	1	0	1	0	1	1	0	2	0	1	0	0	0	0	0	1	0	0	-1	-1	-1	-1	0	0	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	0	-1	0	0	-1	-1	-1	0	-1	0	0	1	0	0	0	0	0	0	1	0	1	0	0	-1	0	0	0	1	0	0	0	1	1	1	0	1	0	0	-1	0	0	0	2	1	-1	0	-1	-1	0	-1	0
-1	-1	-1	0	0	0	-1	0	0	0	0	1	-1	-1	0	0	0	-1	0	-1	-1	0	1	1	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	1	1	0	1	0	0	1	0	2	1	-1	0	0	1	0	0	0	-2	-2	0	0	0	0
-1	-1	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-2	-1	1	0	0	0	1	0	1	0	0	0	1	-1	0	0	0	0	0	1	1	1	-1	2	0	0	2	1	0	0	0	0	0	0	1	0	0	0	-1	-2	-1	0	0	0
-1	-1	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	-2	0	-1	1	0	0	0	1	1	0	0	0	0	0	1	-1	0	0	0	1	0	1	1	0	-1	2	2	0	1	0	0	0	0	0	1	0	0	0	-1	-1	-1	-1	0	0	0
-1	-1	0	0	0	0	1	-1	-1	-1	0	-1	-1	0	0	0	-1	-1	0	-1	-1	0	1	0	-1	0	2	1	0	0	0	0	0	1	0	0	1	0	1	0	0	1	0	0	0	1	0	0	0	0	2	1	0	0	0	0	-1	-1	0	-1	-1	0	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	0	0	1	2	0	0	0	1	1	0	0	0	-1	1	0	0	0	1	0	0	1	1	2	-1	0	0	0	0	0	0	1	0	1	0	-1	-1	-1	-1	0	0	0
-1	-1	0	0	0	0	1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	-1	0	1	0	-1	0	2	0	1	1	1	0	0	0	0	0	1	0	0	0	0	1	0	2	0	0	0	0	0	0	0	2	0	0	0	0	-2	-1	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	-1	0	0	0	0	1	0	0	1	0	1	0	0	0	1	-1	1	0	1	1	0	0	2	1	0	2	-1	0	0	0	0	0	0	0	1	0	-1	-1	-1	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-2	-1	0	1	0	0	-1	1	0	0	2	0	0	0	1	0	0	0	0	0	1	1	0	0	0	2	0	2	0	0	0	0	0	1	0	-1	1	0	-1	-2	0	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	1	0	-1	0	1	0	1	1	0	0	0	0	0	0	1	0	0	0	2	0	0	2	0	1	0	1	0	0	-1	1	1	0	0	0	0	-2	0	-1	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	-1	-1	-1	-1	0	0	0	0	0	2	0	0	1	0	0	0	1	-1	0	1	0	0	1	1	0	0	1	2	1	0	0	0	0	0	0	1	0	0	0	0	-2	-1	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	-1	-1	-1	0	0	-1	0	0	1	0	0	1	0	0	0	0	1	0	1	1	0	2	0	1	2	1	1	0	0	0	0	0	0	0	1	-1	0	0	-2	-1	-1	0	0	0	0
-1	-1	0	0	0	0	0	-1	0	-1	0	-1	0	0	0	-1	0	-1	-1	-1	-1	1	0	0	0	1	0	0	0	1	1	0	0	1	0	-1	0	1	0	1	0	0	1	0	1	0	0	0	0	0	0	0	2	-1	2	0	-1	-1	0	-1	0	-1	0
-1	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-2	0	1	0	-1	0	1	0	0	0	2	0	0	0	1	1	0	0	0	0	1	0	0	2	0	1	0	0	1	0	0	0	0	1	-1	0	1	-2	-1	0	0	-1	0	0
-1	-1	0	0	0	0	0	-2	-1	0	0	-1	0	0	-1	0	0	0	-1	-1	-1	2	0	0	0	1	0	0	0	1	1	0	0	0	1	1	0	0	0	-1	0	0	0	1	0	0	0	1	0	1	0	-1	0	2	0	1	0	-1	-2	0	-1	0	0
-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-1	0	-1	-1	-1	-1	-1	-1	-1	1	0	0	0	1	0	1	0	0	-1	1	0	0	0	1	0	2	0	1	2	0	1	0	0	0	0	0	0	0	2	0	0	0	0	-2	-1	0	0	0	-1	0
-1	-1	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	1	1	0	0	0	1	0	0	1	1	0	0	0	-1	0	0	1	1	0	0	0	0	1	2	0	0	0	0	0	0	0	-1	1	2	0	-1	0	-1	-2	0	0	0
-1	-1	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	-2	0	-1	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	2	1	0	0	1	0	1	2	0	0	0	0	0	0	0	-1	1	1	0	-2	0	-1	-1	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	0	-1	-1	-1	0	-1	-1	0	0	1	-1	2	0	1	0	0	0	0	0	0	0	1	0	0	0	2	0	0	1	1	0	1	1	0	0	-1	1	1	0	0	0	0	-1	-1	-1	-1	0	0	0
-1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	1	0	0	1	0	1	1	0	1	0	0	-1	0	0	1	0	1	0	0	0	1	0	0	1	0	0	0	0	0	0	0	3	0	0	0	-1	-2	0	-1	0
-1	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	0	0	1	2	0	0	0	1	1	0	0	1	-1	0	0	0	0	0	1	0	1	0	2	0	0	0	0	1	-1	0	1	0	1	0	-1	-1	-1	-1	0	0	0
-1	-1	0	0	0	0	-1	0	-1	0	0	0	0	-1	0	-1	-1	0	0	-1	-2	0	1	1	0	0	1	0	0	1	0	-1	0	0	0	0	2	0	1	0	0	2	0	0	0	0	0	0	-1	0	1	2	0	0	0	1	-2	0	0	-1	0	-1	0
-1	-1	0	0	0	0	-1	-2	0	0	0	0	-1	0	0	-1	-1	0	-1	0	-1	2	1	0	0	1	1	0	0	0	0	0	0	-1	0	0	1	2	0	0	-1	0	0	1	1	0	0	-1	0	1	1	0	1	0	1	0	-1	-1	-1	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	-1	0	-1	-1	-1	2	0	1	0	0	0	0	-1	1	0	0	0	0	2	1	1	1	0	1	0	1	0	0	0	0	0	2	0	0	1	0	1	0	-1	0	-2	-1	0	0	-1	0	0
-1	0	0	0	0	0	-2	-2	0	0	0	0	-2	-1	-1	0	-1	-1	0	0	-1	2	2	1	1	0	1	1	0	0	-1	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	2	0	1	1	0	0	0	-1	-1	-2	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	-1	0	2	0	0	0	0	0	1	0	0	0	1	1	0	0	2	0	2	0	0	0	0	0	0	2	0	1	0	1	0	0	-1	0	1	0	0	-1	-1	-1	-1	0	0	0
-2	-1	0	0	0	0	1	0	-1	-1	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	0	0	1	1	1	0	1	1	1	1	0	0	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	-1	0	-1	0	0	1	0	0	0	0	-1	0	1	-1
-2	-1	0	0	0	0	1	0	-1	-1	0	0	-1	0	-1	0	-1	-1	0	0	-1	-1	1	0	1	0	1	1	1	0	1	0	1	1	0	0	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	1	-1
-2	-1	0	0	0	0	1	0	-1	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	1	0	1	0	1	1	0	0	0	0	1	1	1	0	1	0	0	0	0	1	0	-1	0	0	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	1	-1
-2	-1	0	0	0	0	1	0	-1	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	0	1	0	1	0	1	0	0	0	1	0	2	0	1	0	0	0	0	1	0	0	-1	0	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	0	1	-1
-2	-1	0	0	0	0	1	0	-1	-1	0	0	-1	0	-1	0	-1	-1	0	0	-1	-1	1	0	1	0	1	1	1	0	1	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	1	-1
-2	-1	0	0	0	0	1	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	0	-2	-1	1	0	1	0	1	0	1	0	2	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	1	-1
-2	-1	0	0	0	0	1	0	-1	0	0	0	-1	-1	0	0	-1	-1	-1	0	-1	-1	1	0	0	0	1	0	1	0	1	0	1	1	1	0	0	0	0	0	1	1	0	0	0	0	0	0	1	0	-1	0	-1	0	0	0	-1	0	0	0	0	1	-1
-1	0	-1	-1	0	0	0	0	0	-1	0	0	-1	-1	-1	1	0	-1	0	-1	-1	0	1	0	0	-1	0	1	1	0	1	0	1	0	0	1	1	-1	1	0	1	0	0	0	0	0	0	1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	-1
-2	0	-1	0	0	0	0	1	-1	-1	0	0	0	-1	0	0	0	-1	-1	0	-2	-1	0	1	0	0	0	1	2	0	2	0	1	-1	0	0	0	0	0	1	1	1	0	1	0	0	0	0	0	-1	-1	-1	0	1	0	0	0	0	-1	0	0	1	-1
-1	-1	0	-1	0	0	0	0	0	-1	0	0	0	-1	0	-1	-1	0	0	-1	-1	0	0	1	0	0	0	0	1	0	1	0	1	0	1	0	0	0	1	0	1	1	0	-1	-1	1	0	1	0	0	-1	0	0	0	0	0	-1	0	1	0	0	0	-1
0	-1	-1	-1	0	0	0	-1	0	-1	-1	1	0	0	0	0	-1	-1	-1	-1	0	0	0	0	0	1	1	1	0	0	1	0	0	0	0	0	0	1	1	0	1	-1	0	0	1	1	-1	0	0	0	0	0	0	0	0	0	0	0	1	0	-1	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	0	0	-1	0	-2	0	-1	1	1	0	0	0	1	0	3	0	1	0	0	0	1	0	1	1	0	0	0	0	0	0	-1	1	0	-2	0	0	0	1	0	0	0	0	0	0	0	-1	1	0	-1
-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	-1	0	-1	-1	-1	0	0	1	0	0	0	0	1	1	0	1	1	0	1	0	2	0	0	0	2	0	0	0	0	1	0	1	0	0	-2	0	0	0	-1	0	-1	0	0	0	1	0	-1
0	-1	-1	-1	0	0	0	-1	0	0	-1	0	0	0	0	1	-1	-1	0	0	-2	0	-1	0	0	0	1	1	0	0	0	0	0	1	0	-1	1	-1	0	2	1	1	0	0	0	2	0	0	0	0	0	1	0	-1	0	0	0	-1	0	0	0	0	-1
-1	0	-1	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	-1	-1	-1	-1	0	0	0	1	0	1	0	1	1	0	1	-2	0	1	0	0	0	1	1	1	0	1	0	0	0	0	0	0	0	0	0	0	2	0	-1	0	0	-1	0	0	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	2	0	-1	-1	1	0	1	1	1	0	0	0	0	0	1	0	1	0	1	0	0	1	0	0	0	1	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	0	-1	-1	0	1	1	0	0	0	-1	0	2	1	0	1	0	0	0	2	0	1	0	0	-1	0	1	0	0	-1	1	0	0	0	0	0	0	0	1	0	-1	0	0	-1	1	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	0	-1	0	-1	-2	-1	-1	0	0	0	-1	2	0	0	1	1	1	0	0	0	1	1	1	0	0	0	1	0	-1	0	0	0	0	0	0	1	0	0	0	0	-1	1	0	0	1	0	-1	0	0	0	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	0	-1	0	-1	-2	-1	-1	0	0	0	0	2	0	0	1	0	1	1	-1	0	1	1	0	-1	1	0	1	0	0	0	-1	0	0	0	0	1	0	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	0	-1	-1	0	-1	0	-1	0	-1	-1	0	1	2	-1	1	-1	0	0	1	1	0	0	1	0	1	0	0	0	0	1	0	0	0	0	0	0	1	0	1	-1	1	0	0	0	0	-1	0	0	0	0	0	-1
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	0	-1	-1	1	0	1	0	0	0	1	0	0	-1	0	0	0	0	2	0	0	0	2	0	1	0	0	0	0	2	1	1	0	1	1	0	0	0	0	-1	-1	-1	-1	-1	0	0
-1	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	-1	0	-1	0	-1	0	-2	0	0	0	1	0	1	0	2	0	1	1	1	-1	-1	0	0	0	0	1	0	1	0	1	1	0	0	0	0	0	0	0	0	1	3	0	-1	0	-1	-2	0	-1	0
-1	0	0	0	0	0	-1	0	-1	-1	0	0	-1	0	-1	-1	0	-1	-1	-1	-1	0	1	0	0	0	0	1	2	1	0	1	0	-1	0	1	1	-1	0	0	0	0	0	1	0	0	1	1	0	0	0	0	1	0	0	3	0	-1	0	-1	-2	-1	0
-2	-1	0	0	0	0	1	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	0	0	1	1	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	1	0	1	0	0	0	1	0	0	-1	0	0	1	0	0	-1	0	-1	0	1	-1
-2	0	-1	0	0	0	0	1	-1	0	0	-1	0	-1	-1	0	0	0	-1	0	-1	0	0	1	1	0	0	-1	1	0	0	0	0	0	0	0	1	0	0	1	0	1	0	1	0	0	-1	0	1	0	1	1	0	0	0	-1	-1	-1	0	0	0	1	-1
-2	0	-1	0	0	0	0	1	-1	0	0	0	-1	-1	-2	0	-1	0	0	0	0	0	1	1	1	0	0	-1	0	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	-1	1	1	1	0	1	0	0	0	-1	-1	-1	0	0	0	1	-1
-2	-1	0	0	0	0	1	0	-1	-1	0	0	-1	0	-1	0	-1	0	0	0	-1	-1	1	0	1	0	1	0	1	0	1	0	1	0	0	0	0	0	0	-1	0	1	0	0	0	0	0	0	0	1	0	-1	0	1	1	0	0	0	-1	-1	0	1	-1
-2	0	-1	0	0	0	0	1	-1	0	0	-1	-1	-1	-1	0	0	0	-1	0	0	1	1	0	1	0	-1	-1	1	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	0	1	0	0	-1	-1	-1	0	0	0	1	-1
-2	0	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-1	0	-2	0	-1	1	0	0	0	0	1	1	2	0	1	-1	-1	0	0	0	0	1	0	0	0	2	1	0	0	0	0	-1	0	0	-1	1	1	0	0	0	-1	-1	0	0	1	-1
-2	0	-1	0	0	0	0	1	-1	0	0	0	-1	-2	-1	0	0	-1	0	0	0	0	1	1	1	0	-1	0	0	0	0	0	1	0	1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	1	0	-1	1	1	0	-1	0	-1	-1	0	0	1	-1
-1	0	-1	0	0	0	0	0	-1	0	0	-1	-1	0	-1	0	-1	-1	-1	-1	0	0	1	0	0	1	0	0	0	0	0	0	0	2	0	0	0	1	1	0	1	0	1	0	0	1	-1	0	0	1	0	1	0	0	0	-1	-1	-1	0	1	0	0	-1
-1	-1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	-1	-1	0	-1	-1	0	1	0	0	1	0	1	0	0	1	0	0	0	0	1	0	1	0	0	1	0	1	-1	1	0	0	0	0	0	0	0	1	1	-1	0	-1	0	0	0	0	0	-1
-1	0	-1	0	0	0	0	0	-1	0	0	-1	0	-1	-1	0	-1	0	-2	-1	0	0	0	1	0	0	0	0	1	0	0	0	1	0	0	1	0	2	0	0	1	1	0	1	0	0	-1	0	1	0	0	0	0	1	0	-1	-1	-1	0	1	0	0	-1
-1	0	-1	0	0	0	0	0	-1	0	0	-1	-1	0	-1	0	-1	-1	-1	-1	0	0	0	0	0	1	0	0	0	1	0	0	0	2	1	0	0	1	1	0	0	1	1	0	0	1	-1	0	-1	1	0	0	0	0	0	0	-1	-1	0	1	0	0	-1
-1	-1	0	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	0	-1	-1	-1	-1	1	1	0	0	0	0	0	1	0	1	0	0	1	0	2	0	0	0	1	0	1	1	0	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	-1	1	0	-1
-1	0	-1	0	0	0	0	0	-1	0	0	-1	-1	0	-1	0	-1	-1	-1	-1	0	0	0	0	0	1	0	0	0	1	0	1	0	2	0	0	0	1	0	0	1	0	1	0	1	1	-1	0	0	1	-1	0	0	0	0	0	-1	-1	0	1	0	0	-1
-1	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	1	0	0	1	1	1	0	2	0	0	1	2	0	0	0	0	0	1	0	0	0	-1	0	1	0	0	0	0	1	-1	0	0	0	1	0	-1	0	0	0	0	0	-1
-1	-1	0	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	0	-1	0	-1	-1	0	1	0	0	0	0	0	0	1	1	0	-1	1	0	1	1	0	-1	0	0	0	1	0	1	0	0	0	2	-1	0	0	0	1	0	1	0	-1	0	-1	0	0	-1
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-2	-1	0	-1	-1	-1	0	-1	0	0	2	1	0	0	1	0	1	0	0	1	0	0	2	1	1	1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	-1	0	-1	-1	-1	1	-1	0	0	1	1	0	0	1	0	1	1	0	1	0	0	1	1	1	1	0	-1	0	0	0	0	0	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-2	-1	0	0	-2	-1	0	-1	0	0	2	1	0	0	1	0	1	0	0	0	1	0	1	2	1	1	0	0	0	0	0	0	-1	-1	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	-1	0	0	1	1	1	0	1	0	1	0	0	1	0	0	1	1	2	1	0	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	0	-2	-1	-1	0	-1	0	0	1	1	0	1	1	0	1	0	0	1	0	0	2	0	1	2	0	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-2	-1	0	-1	0	0	1	1	0	1	1	0	1	0	0	0	1	0	1	1	1	2	0	0	0	0	0	0	-1	0	0	-1	0	-1	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-2	0	-1	0	-1	1	0	-1	0	1	2	0	1	0	1	0	2	0	1	0	0	1	0	1	0	0	-1	0	0	0	0	-1	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	1	0	-1	0	1	1	1	1	1	0	0	1	1	1	0	0	1	1	0	0	0	0	-1	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	1	0	-1	0	1	1	1	1	0	1	0	1	1	1	0	0	1	0	1	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-2	-1	-1	-1	0	0	0	-1	0	1	2	1	1	1	0	0	1	0	1	0	0	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	-1	-1	-1	-1	0	-1	0	0	-1	0	2	1	1	1	0	1	0	1	0	1	0	0	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-2	0	-1	-1	-1	0	0	-1	0	1	2	0	1	1	1	0	1	0	1	0	0	1	0	1	1	0	0	0	0	0	0	-1	0	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	-1	0	-2	-1	0	1	0	-1	0	1	1	0	1	0	0	1	1	0	1	0	0	2	1	0	1	-1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	-1	-1	0	-1	0	-1	1	0	-1	0	2	1	0	1	0	1	1	1	0	1	0	0	1	0	1	0	-1	0	0	0	0	0	-1	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	-1	0	0	0	-1	-1	0	-1	-1	0	1	0	-1	0	2	1	0	1	1	0	1	1	0	1	0	0	1	1	0	0	-1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	0	-1	0	0	-1	0	1	1	1	1	0	0	1	1	0	1	0	1	1	1	1	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	0	-1	0	-2	0	0	-1	0	1	1	0	1	0	1	1	1	0	1	0	1	1	0	1	1	0	0	0	0	0	0	-1	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	-1	0	0	0	-1	0	1	1	1	1	0	0	1	1	0	1	1	0	1	2	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	-1	-2	-1	0	0	0	-1	0	1	1	1	1	0	0	0	1	0	1	0	0	2	2	0	1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	0	-1	0	1	1	1	1	1	1	0	1	0	1	0	0	0	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	0	1	1	0	0	1	1	1	1	1	0	-1	0	1	1	0	0	1	1	0	0	0	0	-1	-1	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	1	1	0	0	1	1	1	1	0	1	-1	0	1	1	0	0	1	0	1	0	0	0	-1	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	-2	0	-1	0	-1	1	1	0	0	1	2	0	1	0	1	-1	1	0	1	0	0	1	0	1	0	0	-1	0	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	1	1	1	0	0	0	0	0	2	1	1	1	1	0	1	1	1	1	-1	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	-1	0	-1	0	-1	2	1	1	1	1	1	0	1	0	1	0	2	0	0	0	1	0	0	0	1	-1	-2	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	0	-1	-1	0	0	-1	-1	1	2	1	0	1	1	0	0	0	1	1	1	0	1	1	0	0	1	0	1	-1	-1	0	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	-1	-1	0	-1	2	1	1	0	1	0	1	0	0	1	1	1	1	1	0	0	1	0	0	1	-1	-1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	0	0	-2	0	0	2	1	1	1	1	0	0	1	0	0	2	0	0	2	0	1	1	0	0	0	-2	0	0	-1	0	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	-1	-1	0	-1	2	1	1	0	1	0	1	1	0	0	1	1	0	1	0	1	0	1	1	0	-1	-1	0	-1	0	0	0	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	-1	-1	1	0	0	1	0	0	0	1	0	0	2	1	1	2	1	1	0	1	0	1	0	0	-1	-1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	0	0	-1	-1	0	2	1	1	1	1	0	0	0	1	0	2	0	0	1	1	1	1	0	0	0	-2	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	0	0	-1	-1	0	2	1	1	1	1	0	0	0	1	0	1	1	0	1	2	0	1	0	0	0	-1	-1	0	0	-2	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	-1	-1	1	0	1	0	0	0	0	0	1	0	2	2	1	0	2	1	1	0	1	0	0	-1	0	0	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-2	-1	0	0	0	-1	0	-1	-1	2	2	1	0	0	0	1	0	1	0	1	0	1	1	1	1	0	0	1	0	-1	0	-1	-1	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	0	-1	-1	0	0	-1	-1	1	2	1	0	1	1	0	0	1	0	1	0	0	1	1	1	1	0	1	0	-1	0	0	-1	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	0	-1	0	-1	0	-1	-1	1	2	1	0	1	0	1	0	1	0	1	0	0	1	1	1	0	1	1	0	-1	0	0	-1	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	-1	0	-1	0	-1	2	1	1	1	1	1	0	1	0	1	0	1	0	0	0	2	1	0	0	0	-1	-1	0	0	0	-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	1	1	1	1	0	0	0	0	0	1	1	2	0	0	2	1	1	1	0	0	0	-1	0	0	-1	-1	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	0	-1	-1	1	1	0	0	0	0	0	0	0	1	2	2	1	1	1	1	0	1	1	0	-1	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	0	-1	-2	0	2	1	1	0	1	0	0	1	1	0	2	0	0	1	1	0	0	1	0	1	-2	0	0	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	-1	0	-1	-1	0	2	1	1	0	1	1	0	0	1	0	2	1	0	1	0	0	1	0	0	1	-2	-1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-2	-1	-1	0	-1	0	0	-1	-1	0	3	1	1	0	1	0	0	1	0	0	2	1	0	1	1	0	0	1	0	0	-2	-1	0	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	2	1	1	1	1	1	0	0	0	0	2	1	0	0	1	1	0	1	0	0	-2	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	0	-1	-1	0	-1	0	-1	1	2	1	0	1	1	0	1	0	0	1	0	0	2	0	1	1	0	1	0	-1	0	0	-2	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	-1	0	-1	0	0	0	-1	2	2	1	1	1	1	0	0	0	1	0	2	0	0	1	1	0	0	0	0	-1	-2	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	0	-1	-1	-1	2	1	1	0	1	0	0	1	0	1	1	1	0	1	1	0	0	1	0	1	-1	-1	0	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	-1	-1	-1	0	0	0	0	2	2	1	1	2	1	0	0	0	0	1	2	0	0	1	0	0	0	0	0	-2	-2	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	1	1	1	1	0	1	0	0	0	0	1	2	1	1	1	0	1	1	0	0	0	-2	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	0	0	-1	0	-1	0	-1	2	2	1	0	1	1	0	1	0	1	0	1	0	2	0	0	0	0	1	0	-1	-1	0	-2	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	-1	0	-1	-1	0	1	1	1	1	1	1	0	1	0	0	0	1	0	1	2	0	1	1	0	0	0	-1	0	-1	-1	0	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-1	0	0	-1	-1	-1	2	1	1	0	0	0	0	1	0	0	2	1	0	1	1	1	0	1	0	1	-1	-1	0	-1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-1	0	-1	0	-1	-1	2	1	1	0	0	0	1	0	0	0	2	1	1	0	1	1	0	1	0	1	-1	-1	-1	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	-1	-1	0	1	1	0	0	1	0	0	0	0	0	2	2	1	1	1	1	1	0	0	1	-2	0	0	0	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	-1	-1	-1	0	-1	0	1	1	0	0	1	0	0	0	0	0	3	2	1	1	1	0	0	1	1	0	-2	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	-1	0	0	-1	-1	1	1	1	1	1	1	0	0	0	1	0	1	0	0	2	1	1	1	0	0	0	-1	0	0	-1	-1	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-2	-1	0	0	-1	0	1	1	1	1	1	0	0	0	0	0	2	2	0	0	2	0	1	1	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	-1	0	-1	0	1	1	1	0	1	0	1	0	0	0	2	2	0	0	1	0	1	2	0	0	-1	-1	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-2	0	-1	0	1	1	1	0	1	0	1	0	0	0	1	2	1	0	1	0	0	2	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-2	-1	1	1	1	0	1	0	0	1	1	1	1	0	0	1	1	0	0	1	0	2	-1	0	0	-1	0	0	0	0	0	-2	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	0	-2	-1	0	2	1	1	0	1	0	0	1	1	0	2	0	0	2	0	0	1	0	0	1	-2	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	-1	-1	0	-1	2	1	1	0	1	0	1	1	0	0	1	0	1	1	0	1	1	0	1	0	-1	0	-1	-1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	-1	0	1	1	1	0	1	0	0	0	1	0	1	1	1	2	0	0	1	1	1	0	-1	0	0	-1	0	0	0	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-2	0	1	1	1	0	1	0	0	0	1	0	1	1	1	1	1	0	0	2	1	0	-1	0	0	-1	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	-1	-1	0	-1	1	1	1	1	1	1	1	1	0	1	0	0	0	0	0	2	1	0	1	0	-1	0	0	0	0	-2	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	1	1	1	1	0	1	0	0	0	0	1	1	2	2	0	0	1	1	0	0	0	-1	-1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	1	1	0	0	1	0	0	1	2	1	1	2	0	1	1	1	0	0	0	0	0	-1	0	-1	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	0	0	-1	-1	-1	-1	-1	0	2	1	0	0	0	0	1	1	0	0	2	1	1	0	1	0	2	1	0	0	-1	0	-1	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-2	-1	-1	-1	0	1	1	0	0	1	1	0	1	0	0	1	1	1	0	1	0	2	1	1	0	-1	0	0	0	0	0	-2	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	-1	0	1	1	1	0	0	0	1	1	0	0	1	1	1	1	1	0	2	1	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	-1	-1	1	0	0	0	0	0	1	1	0	0	2	1	1	1	1	1	1	1	0	1	0	0	-1	0	0	0	-1	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	0	0	0	-2	-1	-1	-1	0	2	1	0	0	0	1	0	0	1	0	1	2	1	1	0	0	1	1	1	0	-1	-1	0	0	0	0	0	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	0	-1	0	-1	-1	1	1	1	0	1	0	0	0	1	0	2	0	1	1	0	1	0	2	1	0	-1	0	0	-1	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	-1	1	1	1	0	0	1	0	0	1	0	1	1	1	1	0	1	0	2	1	0	0	-1	0	-1	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	-1	-1	1	0	0	0	1	0	0	0	0	1	2	1	1	2	1	0	0	1	1	1	-1	0	0	0	0	0	0	0	-1	0	-1	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	0	0	-1	-1	1	1	1	0	1	0	0	0	0	1	2	1	0	1	1	0	1	1	1	0	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-2	-1	-2	0	0	1	1	0	0	1	1	0	1	0	0	1	1	1	1	0	0	3	0	1	0	-1	0	0	0	0	0	-2	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-2	-2	0	-1	-1	0	1	1	0	0	1	1	0	1	0	0	2	1	0	0	1	0	3	1	0	0	-1	0	0	0	0	0	-2	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	0	0	-1	-1	1	1	1	0	1	1	0	0	0	0	2	1	0	0	1	1	1	1	0	1	-1	-1	0	0	0	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	-1	0	1	1	1	0	0	0	1	1	0	0	1	2	0	1	1	0	1	2	0	0	0	-1	0	-1	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	-1	0	1	1	1	0	0	0	1	1	0	0	2	1	0	1	1	0	1	1	1	0	-1	0	0	-1	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	-1	1	1	1	0	0	1	1	0	0	0	2	1	0	0	1	1	0	1	1	1	-1	-1	0	0	0	0	0	0	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	-1	1	1	1	0	1	1	0	0	1	1	1	1	0	1	0	0	1	0	0	2	-1	-1	0	0	0	0	0	0	0	-2	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-2	-1	-1	1	1	1	0	1	0	0	1	1	1	1	0	0	2	0	0	1	0	0	2	-1	0	0	-1	0	0	0	0	0	-2	-1	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	0	-1	-1	-1	-1	2	1	1	0	0	0	1	1	0	1	0	1	1	1	1	0	0	1	0	1	0	-1	-1	-1	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	0	0	-1	-1	1	1	1	0	1	0	0	0	0	1	2	2	0	0	1	0	1	1	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	-1	1	1	1	0	0	1	0	0	1	0	2	1	1	0	0	1	0	1	1	1	-1	-1	0	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	0
-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-2	-2	0	0	-1	-1	-1	-1	0	0	1	1	0	0	0	0	1	1	0	0	0	0	2	1	1	1	1	0	0	0	1	0	-1	0	0	0	-1	0	0	0	-1	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-2	-2	0	-1	-1	0	-1	0	0	-1	1	1	0	0	0	0	1	1	0	0	0	0	3	1	0	1	0	0	1	0	1	0	-1	0	0	0	-1	0	0	0	-1	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	1	0	1	0	0	0	1	1	0	0	0	0	2	1	1	1	0	0	1	0	0	1	0	-1	0	0	-1	0	0	0	-1	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	0	-1	0	0	1	1	1	0	1	-1	1	0	0	0	0	0	1	1	1	1	0	0	0	1	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	-1	-2	0	0	0	-1	0	-1	1	1	1	1	0	0	1	0	0	1	0	0	2	0	1	0	0	0	1	0	1	0	-1	0	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	0	-2	-1	0	0	-1	0	-1	1	1	0	1	1	0	1	0	0	1	0	0	2	0	0	1	0	0	1	0	1	0	-1	0	0	-1	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	-1	0	0	1	1	0	1	0	0	1	0	-1	0	1	0	1	1	1	1	0	0	1	0	0	0	-1	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	0	0	0	-1	0	1	1	1	1	1	0	0	0	0	1	0	0	1	1	0	0	0	1	0	0	0	0	-1	-1	0	0	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	0	-1	0	1	2	1	1	0	0	0	1	0	1	-1	0	1	0	1	0	0	0	0	0	1	0	-1	0	-1	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	-1	-1	-1	-1	0	0	0	0	-1	0	2	1	1	1	0	0	0	1	0	1	0	-1	1	1	0	0	0	0	0	0	0	1	-1	-1	0	0	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	-1	0	0	0	-1	-1	0	-1	-1	0	1	-1	-1	0	1	1	0	1	0	0	1	1	0	1	0	0	1	1	0	0	0	0	0	0	1	0	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	0	-1	0	-1	0	0	-1	0	1	1	0	1	-1	1	1	1	0	1	0	0	1	0	0	1	0	0	0	0	1	0	-1	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	-1	0	1	1	1	1	0	1	-1	1	0	1	0	0	1	0	1	0	1	0	0	0	0	0	-1	0	-1	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	-1	0	1	1	1	1	0	1	0	1	0	0	0	0	1	0	1	0	0	0	0	1	0	0	-1	0	-1	0	-1	0	0	1	0	0	0	0	-1	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	0	0	0	0	-1	0	1	1	1	1	-1	0	1	1	0	1	0	0	1	1	0	0	0	0	0	0	1	0	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	0	0	0	0	-1	0	1	1	1	1	0	-1	1	1	0	1	0	0	1	1	0	0	0	0	0	0	0	1	-1	-1	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	-1	0	0	0	0	0	1	1	1	1	1	0	0	0	0	0	0	0	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	1	1	0	0	0	0	0	0	-1	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	1	1	1	1	0	1	0	0	1	0	0	0	1	0	1	0	0	0	0	0	1	0	-1	0	-1	0	0	-1	0	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	0	-1	-1	-1	1	0	1	-1	0	0	0	0	1	0	2	1	0	1	1	1	1	0	0	1	0	-1	1	0	0	0	0	0	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	-1	-1	-1	-1	1	0	1	-1	0	0	0	0	1	0	1	1	1	1	1	1	0	0	1	1	0	-1	1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	0	-1	0	-1	1	1	1	1	1	1	0	1	0	1	-1	0	0	1	0	1	1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	-1	-1	0	0	1	1	1	1	1	1	1	1	0	0	-1	1	0	0	0	1	1	0	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-2	-1	0	0	-1	0	-1	0	1	1	2	1	1	0	1	0	1	0	-1	0	1	0	1	1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	-1	0	-1	0	0	2	1	1	1	1	1	0	1	0	0	-1	2	0	1	0	0	0	0	0	0	0	-2	0	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-2	-1	-1	-1	0	1	1	0	0	-1	1	1	1	0	0	1	1	0	1	0	0	1	1	1	0	0	0	0	-1	1	0	0	0	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	0	-1	-1	1	1	0	0	-1	0	0	0	1	0	2	1	1	1	1	1	0	1	0	0	0	0	0	0	-1	0	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	0	0	-1	0	-1	-1	2	1	1	0	-1	0	1	0	0	0	1	1	1	0	1	1	0	1	0	0	0	-1	-1	0	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	-1	-1	-1	-1	1	0	0	0	-1	0	1	1	0	0	1	1	1	1	1	1	0	1	0	1	1	0	-1	0	0	0	0	0	0	0	0	-1	0	-1	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-1	0	0	-1	-1	0	2	1	1	0	0	-1	0	1	0	0	2	1	0	1	1	0	1	0	0	0	-1	0	0	-1	0	0	0	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	0	-1	1	0	1	0	0	-1	0	1	0	0	2	1	1	1	1	1	1	0	0	0	0	0	0	-1	0	0	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	0	2	1	1	0	1	-1	0	0	0	0	2	1	1	1	0	0	1	0	0	0	-2	0	0	0	0	0	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	0	1	0	1	-1	0	0	0	0	2	1	1	1	0	0	1	0	1	1	-1	0	0	0	0	0	0	0	1	0	-1	0	0	0	-1	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	1	1	0	1	-1	1	0	0	0	1	1	0	0	1	1	0	1	1	0	-1	0	0	0	0	0	0	-1	0	1	0	0	-1	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	0	0	1	0	1	-1	0	1	0	1	1	1	1	1	1	0	1	1	0	1	0	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	1	1	1	1	1	0	-1	0	0	0	1	1	1	1	1	0	0	1	0	0	-1	0	0	-1	0	0	0	0	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	-1	0	1	0	0	1	1	0	-1	0	0	0	2	2	1	1	1	0	0	1	0	0	-1	0	0	0	0	0	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	-1	0	1	0	0	1	1	0	-1	0	0	0	2	1	1	2	1	0	0	1	0	0	-1	0	0	0	0	0	0	0	0	1	-1	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	0	0	-1	-1	0	1	1	1	1	1	0	-1	0	1	0	1	0	1	2	1	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	0	-1	0	-1	-1	0	1	1	1	1	0	1	-1	0	1	0	0	1	1	2	1	0	0	0	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	1	1	0	-1	1	1	0	1	0	1	1	0	1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	-1	0	0	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	1	1	1	1	1	1	0	0	1	1	-1	1	0	0	1	1	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	0	0	0	-1	-1	0	-1	2	1	1	0	1	0	1	1	0	1	-1	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	-1	0	0	0	1	1	1	0	1	1	0	-1	0	0	2	1	1	0	0	0	1	1	0	0	-1	-1	0	1	0	0	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	1	1	0	0	0	0	-1	0	1	1	1	1	0	1	1	1	1	0	1	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	0	-2	1	1	1	0	0	1	0	-1	0	1	1	1	0	1	0	1	1	0	1	0	0	-1	0	0	0	0	0	0	-1	1	-1	0	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	0	1	1	1	0	1	0	0	-1	1	0	1	1	1	1	0	0	1	1	0	0	-1	0	0	0	0	0	0	-1	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	0	2	1	1	1	1	0	-1	0	0	1	1	1	1	1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	0	2	1	1	1	0	0	-1	0	1	1	0	1	1	1	1	0	0	0	0	-1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	0	0	1	1	-1	1	1	1	0	1	0	0	1	1	1	0	0	0	0	-1	1	0	0	0	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	-1	-1	0	-1	1	0	0	0	1	0	1	1	-1	1	1	1	0	0	0	0	2	1	1	0	0	0	0	0	1	0	-1	0	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	-1	0	0	0	-1	0	-1	1	2	1	1	0	0	0	1	-1	1	0	0	0	2	1	1	0	0	0	0	0	0	0	-2	0	-1	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	0	-1	1	1	1	1	1	0	0	1	-1	1	0	0	0	1	1	1	1	0	0	0	0	0	0	-1	0	-1	-1	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	1	1	1	1	0	0	1	0	-1	0	1	2	1	0	1	0	0	1	0	0	0	-1	-1	0	0	0	1	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	1	1	1	1	0	1	1	-1	0	0	1	1	1	1	0	1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	0	0	-1	-1	0	2	1	1	1	0	0	0	1	1	-1	1	0	0	1	1	1	0	0	0	0	-1	0	0	-1	-1	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	0	1	0	1	0	1	0	-1	2	1	1	1	0	1	1	0	1	0	0	0	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	1	1	1	0	0	1	1	1	-1	1	0	0	1	1	1	0	1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	1	1	0	0	0	0	0	0	0	1	1	1	0	1	1	0	1	1	1	0	0	0	-1	0	0	1	0	0	0	1	-1	-1	0	-1	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	-1	0	0	0	-1	2	1	1	1	1	1	0	0	0	1	0	2	0	0	0	1	-1	0	0	0	-1	-2	0	0	0	-1	1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	-1	0	-1	0	0	0	-1	1	2	1	1	0	1	0	-1	0	1	0	1	0	1	1	1	0	0	0	0	0	-1	0	0	-1	-1	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-2	-1	0	-1	-1	0	0	0	1	1	2	1	1	1	1	0	0	0	-1	1	1	0	0	1	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	0	-1	0	0	0	-1	-1	1	2	1	0	1	0	0	0	0	1	1	0	0	1	1	0	0	1	-1	1	-1	0	0	-1	0	0	0	0	1	-1	0	-1	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-2	-1	-1	0	-1	0	-1	0	0	0	3	1	1	0	1	0	1	0	0	-1	2	1	1	0	0	0	0	0	0	0	-2	-1	-1	0	0	1	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	1	1	1	1	0	0	1	0	-1	0	2	1	1	0	0	1	1	0	0	0	-1	0	-1	0	1	-1	0	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	0	0	-1	0	-1	-1	2	1	1	0	-1	0	1	0	0	0	1	1	1	0	1	1	0	0	0	1	0	-1	-1	0	0	0	0	1	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	0	0	-1	-1	0	2	1	1	1	1	0	0	1	1	0	-1	0	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	0	0	-1	0	-1	2	1	1	1	1	0	0	1	0	1	-1	0	1	1	0	1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	0	0	-1	0	0	2	1	1	1	1	0	0	1	0	-1	2	0	0	1	0	1	0	0	0	0	-2	0	0	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	0	0	-1	0	0	2	1	1	1	1	0	0	1	-1	0	1	1	0	1	1	0	0	0	0	0	-1	-1	0	-1	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-2	0	0	1	1	1	1	1	0	0	1	0	0	1	0	-1	2	0	1	1	0	0	0	-1	0	1	-1	0	-1	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	0	-1	-1	0	0	-1	0	-1	2	1	0	1	1	0	0	1	0	0	1	0	1	1	0	1	0	0	0	0	-1	0	-1	-1	0	0	0	0	1	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	-1	0	1	0	0	1	0	0	0	1	0	-1	2	1	1	2	1	0	0	1	0	0	0	0	-1	-1	0	1	0	0	0	1	-1	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	-1	0	1	1	1	1	1	0	0	0	1	0	1	-1	0	1	1	1	1	0	0	0	-1	1	0	0	-1	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	-1	0	1	0	1	0	0	0	0	0	1	-1	2	1	1	1	1	0	1	1	0	0	0	-1	0	0	-1	0	0	0	1	1	-1	-1	0	0	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	-1	0	0	0	-1	2	1	1	1	1	1	0	0	0	1	-1	2	0	0	0	1	0	0	0	0	0	-2	0	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	1	1	0	-1	1	1	0	0	0	1	0	1	1	1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	-1	0	0	0	-1	2	1	1	1	1	1	0	0	0	1	0	1	0	0	0	2	0	0	0	-1	-1	-1	0	0	0	-2	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	0	-1	-1	1	1	0	0	0	-1	0	0	0	1	2	1	1	1	1	1	0	1	0	0	-1	1	0	0	0	-1	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	1	0	-1	0	0	0	0	0	1	2	1	1	1	0	1	1	1	0	0	-1	0	1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	1	0	0	0	0	0	0	-1	1	2	1	1	1	0	1	1	1	0	0	-1	0	0	0	0	-1	0	1	0	1	-1	-1	0	0	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	0	-1	0	0	1	1	1	1	0	0	0	1	-1	0	2	1	0	1	0	1	1	0	0	0	-1	0	0	-1	1	-1	0	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	0	0	1	1	-1	0	2	1	0	1	0	0	1	0	1	0	-1	0	0	-1	1	0	0	1	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	-1	0	-1	0	-1	0	1	1	0	0	1	-1	0	0	0	0	3	1	1	1	1	0	0	1	0	0	-2	1	0	0	0	0	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	1	0	0	0	0	0	0	0	0	2	1	1	1	0	1	1	0	1	0	-1	0	0	0	-1	0	0	1	0	1	-1	0	-1	0	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	-1	-1	-1	-1	1	0	0	0	0	0	0	1	0	0	1	1	1	1	1	1	0	0	1	1	0	0	0	0	0	0	-1	1	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	-1	0	1	1	0	0	1	0	0	0	1	0	1	1	0	1	0	0	1	1	1	0	-1	0	1	0	0	0	0	-1	0	0	-1	1	-1	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	-2	0	-1	0	0	0	1	1	0	0	1	0	0	0	0	-1	4	1	1	1	0	0	0	1	0	0	-2	0	0	0	0	1	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	0	-1	-1	0	2	1	1	0	1	0	0	1	0	0	1	1	-1	1	1	0	0	1	0	0	-1	-1	1	-1	0	0	0	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	-1	0	0	0	0	2	1	1	1	1	1	0	0	-1	0	1	2	0	0	1	0	0	0	0	0	-1	-2	0	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	0	0	1	1	-1	0	1	2	0	1	0	0	1	1	0	0	0	-1	0	-1	1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	0	0	0	-2	-1	0	2	1	1	0	0	0	-1	1	0	0	1	1	0	2	1	0	0	0	0	1	-1	-1	1	-1	0	0	0	1	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	1	0	0	0	0	1	0	0	0	0	1	2	1	1	1	0	1	1	0	0	0	-2	0	1	0	1	0	0	0	0	-1	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	0	0	0	-1	-1	-1	2	1	1	0	-1	0	0	1	0	0	1	1	0	1	1	1	0	0	0	1	0	-1	0	-1	0	0	0	1	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	1	0	0	0	0	0	0	1	0	0	1	2	1	1	1	0	1	1	0	0	0	-1	0	0	0	1	0	0	1	-1	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	1	1	1	0	1	1	0	1	0	0	0	1	-1	1	1	0	1	1	0	0	0	-1	1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	-1	0	-1	-1	0	0	0	2	1	1	1	1	1	1	0	0	0	-1	1	2	0	0	0	0	0	0	0	0	-1	-2	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	0	-1	-1	0	2	1	1	0	1	0	0	1	0	0	2	0	-1	1	1	0	0	1	0	0	-2	0	1	-1	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	-1	-1	0	-1	1	1	1	0	1	0	1	1	0	0	1	0	-1	1	0	1	0	1	1	0	-1	0	1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	0	-1	0	-1	0	1	1	1	0	1	0	0	0	1	-1	2	0	1	1	0	0	0	2	0	0	-1	0	0	-1	0	1	0	-1	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	-1	1	1	1	0	0	1	0	0	0	0	2	1	1	0	0	1	0	0	1	0	-1	-1	0	0	0	0	0	1	0	0	0	-1	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	0	0	-1	-1	-1	-1	0	0	1	2	0	0	1	1	1	1	-1	0	1	0	0	1	0	0	1	1	0	0	-1	0	0	-1	1	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	-1	-2	0	0	-1	0	-1	1	1	0	1	1	0	0	0	0	0	2	0	1	1	0	1	1	0	-1	1	-1	0	-1	0	0	0	0	0	1	0	-1	0	0	-1	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	-1	-1	0	0	-1	0	0	1	2	1	1	1	0	0	1	-1	0	1	0	0	2	1	0	0	0	0	0	-1	0	0	-2	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	0	0	-1	-1	0	0	0	2	2	1	0	1	1	1	0	0	0	0	1	1	1	-1	0	0	0	0	0	-1	-1	-1	-1	1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	1	1	0	0	1	0	0	0	0	1	1	1	2	-1	0	1	1	0	0	0	-1	0	-1	1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	1	1	0	0	0	0	0	0	0	1	1	1	1	1	1	0	1	1	0	0	0	0	-2	0	0	1	0	0	1	0	-1	-1	0	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	-1	0	-1	0	0	-1	-1	0	1	2	1	0	1	0	0	0	1	0	1	0	-1	2	1	0	1	0	0	0	-1	0	1	-1	-1	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	0	-1	-1	0	2	1	1	0	1	0	0	0	1	0	1	1	-1	1	1	0	1	0	0	0	-1	-1	1	0	-1	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	0	1	1	1	0	1	0	0	0	0	0	1	2	1	0	1	-1	0	1	1	0	-1	-1	0	0	0	1	0	0	0	0	0	-1	-1	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-2	0	-1	0	1	1	1	0	1	0	1	-1	0	0	1	1	1	0	1	0	0	2	0	0	-1	-1	0	1	0	0	0	-1	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	-1	0	0	1	0	1	0	0	1	0	0	0	-1	2	2	1	1	1	0	1	0	0	0	0	-2	0	0	0	1	0	0	0	1	-1	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	1	0	1	0	1	0	-1	0	1	2	1	1	1	0	1	1	0	0	0	-1	0	0	1	0	0	-1	0	1	-1	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	1	0	1	0	0	0	0	0	1	2	1	1	1	0	1	1	0	0	0	-1	1	0	0	0	0	-1	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-2	-1	0	0	0	0	1	1	1	1	1	0	0	0	0	-1	2	2	0	0	1	0	1	0	0	0	-1	-1	0	0	-1	1	0	0	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	0	-1	1	0	1	0	0	0	0	0	0	0	2	1	1	1	1	1	1	0	-1	1	0	-1	0	0	0	0	0	0	1	0	-1	-1	1	-1	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	0	1	0	0	0	0	0	0	0	2	1	1	1	0	0	1	1	0	1	0	-1	0	0	0	0	0	0	1	0	-1	-1	1	0	-1	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	1	1	1	0	1	0	0	1	0	1	1	0	0	1	1	0	0	0	0	1	-1	0	0	-1	0	0	0	1	0	-1	0	-1	0	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	1	0	2	0	1	0	0	0	1	0	1	1	0	-1	0	0	0	0	-2	0	-1	-1	0	1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	0	1	1	1	0	1	0	0	0	0	0	1	1	1	1	1	-1	0	1	1	0	-1	0	0	-1	0	1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	0	0	-1	-1	-1	-1	0	0	2	1	0	0	0	1	0	0	0	0	2	1	1	1	0	-1	1	1	0	0	-1	-1	0	0	0	1	0	0	0	0	-1	-1	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	1	0	0	0	0	1	0	0	0	0	1	1	1	2	1	0	1	1	0	0	0	-1	0	0	0	1	0	0	0	0	-1	-1	1	-1	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	1	1	0	0	0	0	0	1	0	1	1	1	0	1	0	0	1	1	0	0	-1	0	0	-1	1	0	0	0	0	0	-1	-1	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-2	-1	0	0	-1	-1	1	1	0	0	1	0	0	0	1	0	2	1	0	0	0	0	1	1	1	0	-1	0	0	0	0	1	0	-1	0	0	-1	0	-1	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	-1	-1	0	0	-1	0	2	0	1	1	1	1	0	0	1	0	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	1	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	0	0	1	1	1	-1	0	0	0	1	1	1	1	1	1	0	0	1	1	0	0	0	0	0	0	-1	1	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	0	0	1	0	1	0	0	0	0	1	1	1	1	1	1	1	0	0	1	1	0	-1	0	0	0	-1	1	0	0	-1	0	0	-1	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	-1	2	1	0	1	1	1	0	0	0	0	1	1	0	0	1	1	0	0	1	-1	-1	-1	0	0	-1	0	0	0	0	1	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	0	-1	-1	0	0	-1	0	-1	1	2	0	1	1	0	0	1	0	0	1	0	0	1	1	1	0	0	0	0	-1	0	0	-1	-1	0	0	0	1	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	0	-1	1	1	1	1	1	0	0	1	0	0	1	0	0	1	0	2	0	0	0	0	-1	0	0	-1	0	-1	0	0	1	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	0	1	0	1	0	1	0	-1	2	1	1	1	0	1	1	1	0	0	0	0	0	0	0	0	-1	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-2	-1	-1	-1	0	0	1	1	0	0	1	0	1	1	-1	0	2	1	0	0	0	0	2	1	0	0	-1	0	0	0	1	0	-1	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	0	0	0	-1	-1	-1	-1	0	2	1	0	0	-1	0	1	1	0	0	1	1	1	0	1	0	1	1	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-2	-1	-1	-1	0	1	1	0	0	-1	1	1	1	0	0	1	1	0	0	1	0	1	1	1	0	0	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	0	0	-1	-1	0	-1	-1	0	2	1	0	0	0	1	-1	0	1	0	2	1	0	1	0	0	1	1	0	0	-1	-1	1	0	0	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	0	1	0	-1	1	0	1	1	0	1	0	1	1	1	0	0	0	-1	0	0	0	0	0	-1	0	1	-1	0	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	0	1	0	0	0	0	1	1	0	1	1	0	0	1	1	0	0	-1	0	-1	0	1	0	0	-1	1	0	-1	0	0	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	1	1	0	1	-1	0	0	0	1	1	0	1	1	1	0	0	1	1	0	-1	1	0	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-2	-1	0	0	-1	-1	1	1	0	0	1	0	0	0	0	1	2	1	0	0	1	-1	1	1	1	0	-1	0	0	0	0	1	0	0	-1	0	-1	-1	0	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	1	0	0	0	0	1	1	1	1	1	0	-1	1	0	2	0	-1	0	0	0	0	1	0	0	-1	0	-1	0	-1	1	0	0	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-2	-1	-1	-1	0	0	1	1	0	0	1	1	0	1	0	-1	2	0	1	0	0	0	2	1	0	0	-1	0	0	0	0	1	-2	0	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	0	-1	-1	-1	-1	-1	0	-1	0	1	0	1	1	1	1	1	0	1	0	0	1	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	-1	0	-1	0	0	0	1	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	-1	0	1	1	0	0	1	0	0	0	1	0	1	1	0	1	0	0	1	2	0	0	-1	0	1	0	0	0	0	-2	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	0	0	-1	-1	0	-1	2	1	1	0	0	0	1	1	0	0	1	0	1	1	0	1	0	-1	1	0	-1	0	-1	-1	0	0	0	1	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	0	1	0	0	0	0	2	1	0	0	1	1	0	0	0	1	-1	-1	0	0	0	0	0	1	0	0	0	-1	0	-1	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	-1	0	1	1	0	0	1	1	0	0	0	0	1	0	1	1	1	0	1	1	0	0	-1	0	0	0	0	0	-1	0	0	1	0	-1	0	-1	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-2	0	0	-1	-1	0	-1	-1	0	1	2	0	0	1	1	0	1	0	0	1	-1	0	1	1	0	1	1	0	0	-1	1	0	-1	0	0	-1	0	0	0	1	-1	0	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-2	-1	0	-1	0	1	1	0	0	1	1	0	-1	1	0	1	1	1	0	0	0	1	1	1	0	-1	0	0	1	0	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	-1	-1	1	1	1	0	1	1	0	0	1	0	1	1	0	0	0	1	0	0	0	1	-1	-1	0	0	0	0	0	0	1	-1	0	0	-1	0	1	0	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	0	-1	0	-1	-1	0	0	2	1	1	0	1	0	1	0	0	0	1	1	0	1	0	0	1	1	-1	0	-1	-1	0	0	0	0	0	-1	1	0	-1	0	1	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	0	-2	0	0	0	1	1	1	0	1	0	1	0	0	-1	2	1	1	0	0	0	0	2	0	0	-1	-1	0	0	0	1	0	-1	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-2	0	-1	0	1	1	1	0	1	-1	1	0	0	0	1	1	1	0	1	0	0	2	0	0	-1	0	0	0	0	0	0	-1	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	1	1	0	1	-1	1	0	0	0	1	1	0	0	1	1	0	1	0	1	-1	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	-1	0	0	0	1	1	1	0	1	0	1	0	0	-1	2	2	0	0	0	0	1	1	0	0	-1	-1	0	0	0	1	0	-1	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	1	1	1	0	1	-1	0	0	0	1	1	1	1	0	1	0	0	1	0	1	-1	0	0	0	0	0	0	0	1	-1	0	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	0	-1	-1	0	-1	0	-1	-1	-1	1	0	1	1	0	1	0	1	1	1	0	1	0	0	0	1	0	0	0	1	0	-1	0	0	0	-1	0	0	0	-2	0	0	0	1	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	1	0	0	0	0	1	1	1	1	1	0	-1	1	0	1	1	-1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	0	-1	-1	0	-1	-1	-1	-1	0	1	0	1	1	0	1	1	1	1	0	0	1	1	0	0	0	0	0	0	1	0	-1	-1	0	0	0	0	0	0	-2	0	0	0	1	1	0	0	0	0	0	-1	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	1	1	1	0	1	0	0	1	1	0	1	0	0	1	0	0	0	0	0	2	-1	0	0	-1	0	1	0	0	1	-2	0	0	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	0	0	-1	-1	-1	1	1	1	0	1	0	0	1	1	0	1	0	0	1	0	1	0	0	0	1	-1	0	0	-1	0	0	0	0	1	-1	0	0	-1	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-2	0	0	-1	0	-1	-1	0	-1	0	-1	0	0	3	2	1	1	2	1	0	1	0	0	0	2	0	0	0	0	0	0	0	0	-2	-2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	-1	0	-1	0	0	3	2	1	1	1	2	0	1	0	0	1	1	0	0	0	0	0	0	0	0	-2	-2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	-1	-1	0	0	2	2	1	1	0	2	1	1	1	0	1	1	0	0	0	0	0	0	0	0	-1	-2	0	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	0	-1	0	0	-1	3	2	1	1	1	1	1	0	0	1	0	0	2	0	0	0	0	0	0	0	-1	-1	-2	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	2	2	2	1	0	0	2	1	1	0	1	0	0	0	1	0	0	0	0	0	-1	0	-1	-1	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	0	0	-1	-1	0	3	2	1	1	1	0	0	0	1	0	0	0	1	2	1	0	0	0	0	0	-1	0	-1	-1	-1	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	1	1	1	0	1	0	2	0	0	0	0	0	0	0	0	0	-2	-1	0	0	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	1	0	2	1	0	0	2	0	0	0	0	0	0	0	0	0	-2	0	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	0	-1	0	2	2	1	1	1	2	0	0	2	0	2	0	0	0	0	0	0	0	0	0	-2	-1	0	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	-1	-1	0	0	2	2	1	1	0	2	1	1	1	0	1	0	0	0	0	0	0	0	1	0	-1	-1	0	0	-1	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	0	0	0	0	-1	-1	0	3	2	2	0	1	1	0	1	1	0	0	0	0	2	0	0	0	0	0	0	-1	-1	0	-2	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	0	0	-1	0	-1	-1	0	3	2	1	0	1	2	0	1	1	0	0	0	0	1	0	0	1	0	0	0	-1	-1	0	-1	0	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	-1	-1	0	2	1	1	1	2	1	0	1	1	1	0	0	0	0	0	0	2	0	0	0	-1	0	0	0	0	-1	-2	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	0	-1	-1	0	-1	0	-1	0	-1	3	1	1	1	1	1	0	1	0	0	0	2	0	0	0	1	0	0	1	0	-1	-2	0	0	0	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	-1	2	2	1	1	1	1	0	1	0	2	0	0	0	1	0	0	1	0	0	0	-1	0	0	-1	0	-1	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	0	0	-1	0	-1	3	2	1	1	1	1	0	1	0	1	0	0	0	1	1	0	0	0	0	0	-1	-1	0	-1	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	-1	-1	0	0	2	2	1	1	0	1	2	2	0	0	1	1	0	0	0	0	0	0	0	0	-1	-1	-1	-1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	0	-1	-1	0	0	-1	2	2	1	1	0	2	1	0	0	0	1	0	1	0	0	1	0	0	1	0	-1	-1	-1	0	0	0	0	0	-1	1	0	0	0	0	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	-1	2	2	1	1	0	1	1	2	0	1	0	1	0	0	0	0	0	0	0	1	0	-1	-1	-1	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	-1	0	0	-1	0	0	2	2	2	1	2	1	0	1	0	0	0	0	0	2	0	0	0	0	0	0	-1	-1	0	-2	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	-1	0	-1	0	0	3	2	1	1	1	1	0	0	0	0	0	1	1	2	0	0	0	0	0	0	-1	-1	-1	-1	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	-1	0	-1	-1	2	1	1	1	1	1	0	0	1	1	0	0	2	0	0	0	0	2	0	0	0	-1	-1	0	0	0	0	-1	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	-1	0	-1	0	-2	0	0	0	2	2	2	0	1	1	1	0	0	0	2	0	1	0	0	0	0	1	0	0	-2	-1	0	0	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	-1	0	-1	0	-1	0	-1	0	2	2	2	0	1	0	1	1	0	0	2	0	0	0	1	0	0	1	0	0	-2	0	0	-1	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	0	0	0	-1	-1	-1	-1	-1	0	0	-1	-1	0	3	1	1	1	1	0	0	0	0	0	1	0	1	2	1	0	0	1	0	0	-1	0	-1	-1	0	0	1	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	-1	-1	0	-1	0	2	1	1	1	1	2	0	0	1	0	1	0	2	0	0	0	0	1	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	-1	-1	-1	0	0	0	2	2	1	1	1	2	0	0	0	0	2	0	1	0	0	0	0	1	0	0	-2	-1	0	0	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	-1	-1	0	0	-1	0	2	2	1	1	1	1	0	1	0	0	2	0	0	0	1	0	0	1	0	0	-2	0	0	-1	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	1	1	1	2	1	2	0	0	1	0	2	1	0	1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	0	-1	-1	0	-1	0	-2	0	0	3	1	1	1	1	1	0	1	0	0	0	2	0	1	0	0	1	0	0	0	-1	-2	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	0	-1	0	-1	0	-1	2	2	1	1	0	1	0	2	0	0	1	1	0	0	0	1	0	0	1	0	-1	-1	0	-1	0	0	0	0	0	0	0	0	-1	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	1	1	1	2	1	1	1	1	0	0	2	2	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	-1	-1	-1	-1	-1	0	2	1	1	0	1	1	1	2	0	0	0	1	0	0	0	0	1	2	0	0	0	-1	0	-1	1	0	-1	-1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	-1	-1	0	0	2	2	1	0	1	2	0	1	0	0	1	1	0	0	0	0	1	1	0	0	-1	-2	1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	2	2	1	0	2	1	0	1	0	0	0	0	0	1	1	0	2	0	0	0	-1	0	0	-1	0	0	-2	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	-1	-1	0	0	2	2	1	0	2	1	0	1	0	0	1	0	1	0	0	0	2	0	0	0	-2	0	0	0	0	0	-2	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	0	0	-2	-1	0	0	-1	-1	1	1	1	1	2	2	0	0	2	1	0	0	0	0	0	0	1	1	0	0	0	-1	0	0	-1	0	-1	-1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	-1	0	2	1	1	0	1	0	1	0	1	0	0	1	1	1	0	0	2	1	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	-1	0	0	-1	-1	-1	-1	-1	0	2	2	0	0	1	0	1	0	1	0	1	0	1	1	0	0	2	1	0	0	-1	1	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	0	-2	0	-1	0	2	2	1	0	2	0	1	0	1	0	1	0	1	0	0	0	0	2	0	0	-2	0	0	0	0	0	0	-2	1	0	0	0	0	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	0	-1	-1	2	1	1	1	1	2	0	0	2	1	1	0	0	0	0	0	0	0	1	0	-1	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-1	-1	0	0	0	-1	-1	2	2	1	1	2	1	0	0	1	1	0	0	0	0	2	0	0	0	0	0	-1	-1	0	0	-2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	-1	-1	0	0	-1	-1	0	2	2	1	1	2	0	0	0	1	0	0	0	0	2	1	0	0	1	0	0	-1	0	0	-1	-1	0	1	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	2	2	1	1	1	1	0	1	0	0	0	0	0	1	0	2	1	0	0	0	-1	0	0	-1	0	-1	-1	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	0	0	-2	0	2	2	1	0	1	1	0	1	1	0	2	0	0	0	1	0	0	1	0	0	-2	0	0	-1	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	0	-2	0	2	1	1	1	2	1	0	0	2	1	1	0	0	0	0	0	0	1	0	0	-2	0	0	0	0	-1	0	-1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	-1	0	1	1	1	1	1	2	0	0	2	0	2	1	0	1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	-1	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	-1	0	-1	0	2	2	1	0	1	2	0	0	1	0	2	0	1	0	0	0	0	1	0	0	-2	-1	0	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	-1	0	-2	0	2	1	1	1	2	0	1	0	1	0	0	0	1	0	1	0	0	2	0	0	-1	0	-1	0	0	0	0	-2	0	1	0	0	0	0	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	0	0	0	-1	-1	-1	0	3	2	1	0	1	1	1	1	1	0	1	0	0	0	1	0	0	0	0	0	-2	-1	0	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	3	2	0	0	1	1	1	1	0	0	1	1	0	0	1	0	0	1	0	0	-2	-1	0	0	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	0	-1	-1	-1	-1	0	2	2	1	0	0	1	1	2	0	0	1	1	0	0	1	0	0	1	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	-1	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-1	0	0	-1	-1	-1	0	2	2	1	1	1	1	1	1	1	0	0	0	0	0	2	0	0	0	0	0	-1	-1	0	0	-2	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	-1	0	-1	-1	2	1	1	1	1	1	0	0	1	1	0	0	2	0	0	0	0	1	0	1	0	-1	-1	0	0	0	0	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	0	-1	-1	0	-1	-1	0	2	2	1	0	2	1	0	0	1	0	0	0	0	1	1	0	2	0	0	0	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	-1	0	2	1	1	0	2	0	0	0	1	0	0	1	1	1	0	0	1	1	1	0	-1	0	0	0	0	0	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	0	0	0	-1	-1	-1	0	-1	-1	0	-1	-1	0	3	1	1	0	1	1	0	0	0	0	1	1	0	1	1	0	2	0	0	0	-1	-1	0	0	0	0	-1	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	-1	1	1	2	0	2	0	1	0	1	1	1	0	1	1	0	0	0	0	1	0	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	0	0	0	0
-1	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	1	1	0	0	-1	1	0	0	0	0	0	1	1	1	1	0	1	0	1	0	1	0	0	-1	1	0	0	0	0	-1	-1	0	0	-1	0	0	0
-1	-1	0	0	0	0	1	-1	0	0	0	0	-1	0	0	0	-1	0	-1	0	-1	0	0	-1	0	0	1	0	1	-1	1	0	1	0	1	0	0	0	0	0	1	1	0	0	0	1	0	0	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	-1	0	0	0	0	1	-1	-1	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	0	1	1	1	0	0	1	0	1	0	0	-1	0	0	0	1	0	0	0	0	1	1	0	0	0	-1	0	-1	1	0	1	0	0	-1	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	-1	0	1	0	1	0	1	0	0	0	0	1	1	0	0	0	1	1	0	1	0	0	0	0	1	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	-1	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	-1	-1	-1	0	1	1	0	-1	0	0	0	0	0	0	1	1	1	1	1	0	0	1	0	0	-1	0	1	0	0	1	0	0	0	1	0	-1	0	0	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	0	-1	1	1	1	0	0	1	-1	-1	0	1	1	1	0	1	0	0	1	0	0	0	0	-1	1	0	0	0	0	1	0	0	-1	0	1	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	1	0	0	0	1	0	-1	0	0	1	1	1	0	1	1	1	1	-1	0	0	0	0	1	0	0	0	0	0	1	0	-1	0	0	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	-1	-1	0	0	0	-1	1	1	1	0	1	1	0	-1	0	1	0	1	0	1	0	0	1	0	0	-1	0	-1	0	0	0	0	0	0	0	1	-1	0	0	1	1	0	0	0	-1	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	0	-2	-1	-1	0	1	1	0	0	-1	0	1	0	1	0	1	0	1	0	1	0	0	1	0	0	0	0	0	1	-1	0	1	0	0	0	0	-1	0	0	1	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	-1	0	-1	-1	1	0	1	-1	0	-1	1	0	0	0	1	1	1	0	1	1	0	0	1	0	0	0	0	0	1	0	0	0	0	1	0	0	-1	0	0	0	-1	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	0	-1	-1	0	0	0	1	1	0	-1	0	0	0	1	1	1	0	1	0	0	1	1	0	0	0	0	0	0	0	0	0	1	1	0	-1	-1	1	0	0	0	0	-1	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	-1	-1	0	-1	0	-1	-1	0	1	0	1	1	0	1	-1	0	0	0	0	1	1	1	1	0	0	0	0	0	0	-1	0	0	0	0	0	1	0	1	0	-1	0	0	1	0	0	0	-1	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	-1	-1	0	-1	-1	-1	0	1	0	0	1	1	-1	0	1	1	0	0	0	1	0	0	1	0	0	1	0	0	1	0	0	0	-1	0	0	-1	0	1	0	0	1	0	-1	0	0	0	-1	0
-1	0	0	0	0	0	0	0	0	0	0	0	-1	-1	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	0	0	1	0	0	1	1	-1	1	1	1	1	0	0	1	0	0	0	0	0	0	0	1	1	0	-1	0	0	-1	1	0	0	0	0	-2	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	-2	-1	0	0	0	1	1	0	0	1	1	0	-1	0	0	1	1	1	0	0	-1	1	0	1	0	-1	0	0	1	0	1	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	0	0	0	-1	0	-1	-1	1	1	1	0	0	0	1	-1	1	1	0	0	0	0	1	1	0	0	0	0	0	0	0	1	-1	-1	1	0	0	0	0	0	0	0	1	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	1	1	0	0	0	0	-1	0	0	1	1	1	0	1	0	1	1	0	0	0	0	0	0	0	0	1	0	0	1	0	-1	0	1	-1	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	-1	0	0	0	-1	1	1	1	0	0	1	0	-1	0	0	1	1	0	1	0	0	1	0	0	0	0	-1	0	0	0	1	0	0	0	1	-1	0	1	0	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	1	0	0	1	0	0	-1	0	0	1	1	1	1	1	0	1	0	0	0	-1	1	0	0	0	1	0	0	0	1	-1	0	0	0	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-2	0	-1	-1	0	-2	0	0	0	0	1	0	1	1	-1	1	0	0	0	0	0	0	1	1	1	1	1	0	0	0	1	1	-1	0	-1	0	0	0	0	0	0	0	-1	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	0	1	1	1	0	0	1	1	-1	0	0	1	1	1	1	0	0	-1	0	0	0	0	-1	-1	0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	-1	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	0	0	1	1	1	-1	1	0	0	0	0	0	1	1	1	0	0	1	0	0	0	1	0	-1	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	0	0	-1	0	0	1	1	1	1	1	0	0	1	0	-1	1	-1	0	1	0	1	0	0	0	0	-1	1	0	-1	0	0	0	0	1	0	1	0	0	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	0	-1	-1	0	0	0	-1	-1	1	1	0	0	0	-1	0	0	0	0	2	0	1	0	1	1	0	1	0	0	-1	1	0	-1	0	0	1	0	1	1	0	-1	0	0	0	0	0	-1	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	0	-1	0	1	0	0	0	1	0	0	-1	0	0	2	1	1	1	1	0	-1	1	0	0	-1	0	0	1	0	0	1	0	0	1	0	-1	0	-1	1	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	-1	-1	0	-1	1	0	1	0	0	-1	0	0	0	0	1	1	1	1	0	1	0	0	1	0	0	0	0	0	0	-1	1	0	1	1	0	0	-1	0	0	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	0	0	-1	-1	1	1	1	0	0	-1	0	0	1	0	1	1	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	1	0	1	0	0	0	-1	0	1	-1	0	0	0	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	0	0	1	1	0	0	1	1	0	-1	0	0	1	1	0	1	0	0	0	1	1	0	0	0	0	-1	0	0	0	0	0	-1	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	-1	0	0	-1	1	0	0	0	1	0	1	0	-1	1	1	1	0	0	0	-1	1	1	1	0	0	0	0	0	1	1	0	0	-1	0	-1	0	1	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	0	0	1	1	0	-1	0	0	0	1	1	1	1	1	0	1	0	0	0	0	1	0	0	0	0	-1	1	1	0	-1	0	0	0	0	0	-1	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	0	0	1	1	1	-1	0	0	-1	1	1	1	1	1	0	0	1	0	0	0	0	0	0	0	1	-1	0	1	1	0	-1	0	0	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	0	0	1	1	1	0	-1	-1	0	1	1	2	1	0	0	1	0	0	0	0	0	-1	1	1	0	-1	1	0	1	-1	0	0	0	0	0	-1	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	0	0	0	0	1	1	0	0	0	0	-1	1	1	1	1	1	0	1	0	0	0	0	1	-1	0	0	1	-1	0	1	1	-1	0	0	0	0	0	0	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	0	0	1	1	1	1	0	1	0	-1	0	-1	2	1	0	0	0	1	0	0	0	0	-1	-1	0	1	0	0	1	0	0	1	0	0	0	0	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	0	0	1	1	0	0	1	1	0	-1	0	0	2	1	0	0	0	0	0	1	1	0	-1	0	0	0	-1	0	0	1	0	0	-1	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	0	-1	0	1	1	0	0	1	0	0	0	1	0	1	1	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	1	0	0	-1	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	0	-1	0	-1	1	0	0	0	0	0	0	1	-1	0	1	1	0	1	0	1	2	0	0	0	0	0	-1	0	1	0	-1	1	1	1	-1	0	0	0	0	0	0	0	-1	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	0	-1	-1	0	-1	-1	-1	-1	0	1	0	0	0	0	0	0	0	0	0	0	1	1	1	0	1	0	1	1	0	-1	0	0	0	1	0	1	0	0	1	0	0	-1	0	0	0	0	0	-1	-1	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	1	0	0	0	1	0	1	0	0	0	0	1	0	0	0	0	1	2	0	0	0	0	0	1	1	0	0	-2	0	1	0	0	0	0	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	0	0	-1	-1	1	0	0	0	1	0	0	0	1	0	1	1	0	-1	0	0	1	1	1	0	0	0	0	1	0	1	0	-1	0	0	0	0	-1	1	0	-1	0	0	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	1	0	0	0	0	0	0	0	0	0	1	1	1	1	1	0	0	0	1	-1	0	0	0	0	0	1	1	1	0	0	0	-1	-1	1	0	0	0	0	-2	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	0	0	0	-2	-1	-1	-1	0	0	1	0	0	0	1	0	1	1	-1	0	1	1	0	-1	0	0	2	1	0	0	0	0	0	1	1	0	-1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	1	1	0	1	0	2	1	0	0	1	1	0	0	0	0	0	0	0	0	-1	-1	-1	0	1	1	0	0	0	0	0	1	0	0	0	0	-1	0	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	1	1	2	0	1	1	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	-1	0	1	0	0	1	0	0	0	0	-1	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	1	1	1	1	1	2	0	0	1	0	2	1	0	0	-1	0	0	0	0	0	-1	-1	0	1	0	0	0	0	0	0	0	0	0	1	0	-1	0	0	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	1	1	1	1	2	2	0	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	-1	0	1	0	0	-1	0	0	1	1	0	0	0	0	-1	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	-1	-1	0	0	0	2	1	1	1	1	2	0	0	0	0	0	1	1	0	0	0	0	1	0	-1	0	-2	0	0	0	0	0	0	0	1	0	0	0	0	1	0	-1	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	-1	0	0	0	-1	-1	0	2	2	1	1	1	0	0	0	1	0	0	-1	0	2	1	0	0	0	0	0	-1	1	0	-1	-1	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	-1	0	0	0	-1	-1	1	1	1	0	1	1	0	1	1	0	2	0	0	1	0	1	-1	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	-1	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-1	0	0	-1	-1	0	2	1	1	1	1	0	1	2	1	0	0	0	-1	0	0	0	0	1	0	0	0	0	0	-1	0	0	0	-1	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	2	2	1	1	0	1	1	2	0	0	0	1	-1	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	2	2	1	1	0	1	1	2	0	0	1	0	-1	0	0	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	1	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	2	2	1	1	1	1	0	1	0	1	0	0	0	1	0	-1	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	1	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	0	-1	-1	0	2	1	1	1	1	0	0	1	1	0	1	0	0	0	0	0	1	0	0	0	-1	0	0	0	0	0	0	0	0	0	-1	1	0	1	0	0	-1	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	0	0	2	2	1	1	0	1	2	1	0	0	0	1	0	-1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	-1	-1	0	0	0	-1	1	1	2	0	1	1	0	1	0	0	1	2	0	0	0	0	0	0	0	0	0	-2	0	-1	0	0	0	0	1	0	0	0	0	1	1	0	0	0	0	-1	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	0	0	-1	-1	2	1	1	1	2	0	-1	0	1	1	0	0	1	0	1	0	0	0	0	0	-1	0	0	0	-1	0	0	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	-1	0	-1	-1	2	1	1	0	0	1	0	0	1	1	0	0	1	1	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	1	1	0	0	0	0	-1	0	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	1	2	1	0	0	1	1	0	2	0	1	0	1	0	0	0	0	0	0	0	-1	0	0	0	-1	1	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	1	2	1	0	1	0	1	0	1	1	1	0	1	0	0	0	0	0	0	0	-2	1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	0	-1	0	0	0	-1	2	2	1	1	0	1	0	1	0	0	1	1	0	-1	0	1	0	0	0	0	-1	-1	0	0	0	0	0	0	1	0	0	0	0	1	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	0	0	2	2	1	1	1	1	1	0	0	1	0	0	1	0	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	1	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	-1	0	-1	0	-1	0	0	2	2	1	1	1	1	0	0	0	0	0	0	0	1	0	1	1	0	-1	0	-1	0	0	0	0	-1	0	0	1	0	0	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	0	0	-1	0	0	0	2	2	2	1	1	1	1	0	0	0	0	0	0	0	0	1	0	0	-1	0	-1	-1	0	0	0	-1	0	0	1	0	0	1	1	0	0	0	-1	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-1	-1	0	-1	0	0	0	2	2	1	1	2	1	1	0	0	0	0	0	0	0	0	0	0	1	-1	0	-1	-1	0	0	0	0	0	-1	1	0	0	1	1	0	0	0	-1	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	0	0	2	2	1	1	0	1	2	1	0	0	0	1	0	0	0	0	0	0	0	-1	0	-1	-1	-1	0	0	0	0	0	1	0	1	0	0	1	0	-1	0	0	-1	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	1	2	1	0	1	0	1	0	1	1	0	1	1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	1	-1	1	0	0	-1	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	-1	-1	-1	-1	0	0	2	1	1	0	1	1	1	1	0	0	0	1	0	-1	0	0	2	0	0	0	0	-1	0	1	0	0	-1	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	0	0	-1	0	-1	-1	0	2	2	1	0	1	1	0	1	0	0	0	0	0	2	0	0	0	0	0	0	-1	0	0	-2	1	0	0	1	0	0	0	0	0	0	1	0	-1	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-1	0	0	0	-1	0	-1	2	2	1	1	1	1	0	1	0	1	0	-1	0	1	0	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	1	1	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	0	-1	0	0	-1	-1	-1	-1	0	0	-1	-1	-1	0	1	2	1	1	0	0	0	0	1	0	0	1	1	1	2	0	0	0	-1	0	0	-1	0	0	-2	0	0	0	0	0	0	0	1	0	2	0	0	0	0	0	-2	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	2	1	2	0	1	0	0	0	1	0	1	0	0	0	0	0	0	0	-1	0	-1	0	0	-1	0	0	1	1	1	0	0	0	0	-1	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	0	0	2	2	2	1	0	1	1	0	1	0	1	0	0	0	0	0	0	-1	0	0	-1	-1	0	0	-1	0	0	1	0	0	0	1	1	0	0	0	-1	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	-1	0	-1	-1	1	1	1	0	0	0	1	1	0	1	1	1	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	1	0	-1	-1	0	1	0	0	0	-1	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	-1	-1	0	0	0	2	1	1	1	1	2	0	0	0	0	1	0	1	0	-1	0	0	1	0	0	-1	-1	0	0	1	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	-1	-1	0	0	0	-1	-1	0	2	2	1	1	1	0	0	0	1	0	0	0	0	2	1	0	-1	0	0	0	-1	0	0	-1	-1	0	2	0	0	0	0	0	0	0	1	-1	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	-1	0	-1	0	-1	-1	-1	0	2	1	1	0	1	0	0	1	0	0	1	1	0	0	0	0	0	2	0	0	-1	-1	1	0	1	0	0	0	0	0	0	-1	0	1	0	0	-1	0	-1	0	0	0
0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	-1	-1	-1	0	1	0	0	0	1	1	1	2	0	0	0	1	0	0	0	0	2	1	0	0	0	0	-1	0	0	0	-2	0	0	0	0	1	1	1	0	0	0	0	0	0	-2	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	2	1	0	0	1	0	1	0	1	0	1	0	0	0	0	0	2	1	0	0	-1	1	0	1	0	0	0	-1	0	0	-1	0	1	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	0	-1	0	-1	-1	0	0	0	-1	-1	2	2	0	1	2	0	0	0	1	0	0	0	0	0	2	0	0	0	0	0	-1	0	0	0	-2	1	0	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	-1	0	-1	0	-1	-1	0	-1	2	1	1	0	2	0	0	0	0	0	0	1	0	1	0	0	0	1	1	0	-1	-1	1	0	0	1	0	-1	0	1	0	0	0	0	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	2	2	0	0	1	1	0	0	1	0	0	0	1	0	1	0	1	0	0	0	-1	0	0	1	-1	0	-1	0	0	0	1	0	0	0	1	-1	0	0	0	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	-1	-1	0	-1	0	-1	2	1	1	0	1	2	0	1	0	0	0	0	0	0	0	0	2	0	0	0	0	-1	0	0	0	1	-2	0	0	1	0	0	1	0	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	-1	0	0	-1	0	2	1	1	1	2	1	0	0	0	0	0	0	1	0	0	0	1	0	0	0	-1	0	-1	0	1	0	-1	0	0	1	0	1	0	0	0	0	-1	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	0	-1	-1	-1	-1	0	0	-1	-1	0	0	-1	0	2	1	1	1	1	1	0	0	1	1	2	0	0	0	0	0	0	0	0	-1	-2	0	0	0	0	-1	0	0	0	0	0	0	0	1	2	0	0	0	0	-1	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	0	-1	0	2	1	1	1	2	1	0	0	1	1	1	0	0	0	0	-1	0	0	0	0	-2	0	0	0	0	0	0	0	0	0	0	0	1	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	-1	0	0	-1	0	2	1	1	1	2	1	-1	0	1	0	1	0	1	0	0	0	0	0	0	0	-2	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	0	-1	0	-1	-1	0	2	2	1	0	0	1	0	2	0	0	1	0	0	1	0	0	0	0	0	0	-1	0	0	-2	1	0	0	1	0	0	0	0	0	0	1	0	-1	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	0	0	-1	0	2	2	1	0	1	1	0	0	1	0	2	0	0	0	0	0	1	0	0	-1	-2	0	0	0	0	0	0	0	0	1	-1	0	0	1	1	0	0	0	-1	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	0	-1	-1	0	0	0	2	2	1	1	1	1	0	0	0	0	1	0	1	0	0	0	0	0	1	-1	-2	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	2	1	0	0	1	0	1	0	1	0	1	1	0	-1	0	0	2	1	0	0	-1	0	0	2	0	0	0	-1	0	0	-1	0	0	1	0	-1	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	0	0	2	1	1	0	1	0	1	1	-1	0	0	2	0	0	0	0	1	1	0	0	0	-1	0	0	1	0	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	-1	0	-1	-2	0	0	2	1	1	0	2	0	0	2	0	0	1	0	0	0	0	0	1	0	0	0	-2	0	1	0	0	0	-1	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	-1	0	-1	-1	-1	0	2	1	1	0	2	0	0	1	1	0	1	0	0	0	0	0	0	1	0	0	-2	0	1	0	0	0	0	-1	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	-1	0	-1	-1	-1	-1	0	0	2	1	1	0	1	0	1	1	0	-1	1	1	0	0	0	0	1	0	1	0	-1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	-1	-1	0	-1	-1	-1	0	2	1	0	1	2	0	0	0	1	0	1	0	1	0	0	0	0	1	0	0	-2	0	0	1	0	0	0	-1	0	0	0	0	0	1	1	0	0	0	-1	0	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	0	0	0	-1	-1	-1	0	-1	1	1	0	0	0	1	1	2	0	1	1	1	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	-1	0	0	0	1	1	-1	0	0	0	0	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	2	2	1	0	0	0	1	0	1	1	0	0	1	0	1	0	0	0	0	0	-1	0	-1	0	-1	0	1	1	0	0	1	0	0	0	0	-1	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	-1	-1	-1	0	0	-2	0	2	1	0	1	2	0	0	0	1	0	1	0	0	0	1	0	0	1	0	0	-2	1	0	0	0	0	0	-1	0	0	0	0	1	0	1	0	0	-1	0	0	-1	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	-1	-1	-2	0	0	-1	0	2	1	0	1	2	1	0	0	0	0	0	1	1	0	0	0	1	0	0	0	-1	0	-1	0	1	0	-1	0	0	0	0	1	0	0	1	0	-1	0	0	0	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	-1	0	-1	0	-1	0	1	2	1	0	2	0	1	0	0	0	1	1	0	0	0	0	0	1	0	0	-2	0	0	0	0	0	0	-1	0	1	0	1	0	1	0	0	0	0	-1	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	0	0	-1	0	-2	0	2	2	1	0	0	0	1	1	1	0	0	0	1	0	1	0	0	1	-1	0	0	0	-1	-1	0	0	0	0	1	0	0	0	0	0	1	0	-1	0	0	-1	0	0
0	0	0	0	0	0	-1	-1	0	-1	-1	-1	-1	-1	0	0	0	-1	-1	-1	0	2	0	2	0	0	0	1	1	1	0	0	0	1	1	1	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	1	0	1	0	0	0	1	0	0	0	0	-1	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	-1	-1	0	0	0	2	1	1	1	1	2	0	0	0	0	0	1	1	0	-1	0	0	1	0	0	0	-2	0	0	1	0	0	0	0	0	0	1	0	0	0	0	-2	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	-1	-1	0	0	0	-2	0	2	1	1	1	1	0	0	1	1	0	1	0	0	-1	1	0	0	1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	-1	0	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	-1	0	-1	0	0	-1	1	1	2	0	2	0	1	0	0	0	1	1	0	0	0	0	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	1	0	1	0	1	0	0	0	0	-1	0	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	1	1	1	1	1	1	1	1	0	0	1	2	-1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	-1	-1	0	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	0	-1	0	-1	0	0	-1	-1	1	1	0	1	0	2	0	1	1	0	1	0	0	0	1	1	0	0	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	1	0	1	0	0	-1	0	0	-1	0
0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	-1	0	0	0	-1	-1	0	-1	1	1	1	0	0	0	2	1	1	0	1	0	1	1	0	1	0	-1	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	-1	-1	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	1	0	1	-1	1	0	-1	-1	1	1	0	0	0	0	0	0	0	0	-1	0	0	0	1	1	0	0	1	1	0	1	0	0	0	0	-1	-1	-1	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	-1	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	1	0	0	1	1	0	0	1	0	-1	0	1	1	0	0	0	0	0	0	-1	-1	-1	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	0	1	0	1	0	-1	1	0	0	0	0	0	-1	1	1	1	0	1	1	0	0	1	1	0	0	-1	0	0	0	1	0	0	-1	-1	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	-1	-1	0	-1	-1	-1	0	0	0	0	0	0	0	1	0	1	0	0	0	0	0	-1	1	1	0	1	1	1	0	0	1	1	0	0	0	-1	0	-1	1	1	0	-1	0	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	0	0	0	-1	-1	0	2	1	1	1	1	0	0	1	1	1	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	1	0	1	0	-1	-1	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	0	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	2	1	1	1	0	1	0	1	0	1	0	1	0	0	0	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	1	0	0	2	1	-1	0	0	-1	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	0	0	-1	0	-1	-1	2	1	1	0	0	1	1	0	1	0	0	-1	0	0	0	0	0	0	1	0	0	0	0	0	0	1	0	0	-1	1	0	1	1	0	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	1	2	0	0	0	2	0	1	0	1	0	1	0	0	0	0	0	0	-1	0	0	-1	1	0	0	0	0	1	0	0	1	0	0	0	1	-1	-1	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	0	0	-1	0	-1	0	2	2	1	0	0	0	1	1	1	-1	1	0	0	-1	0	0	0	0	0	0	-1	0	0	0	0	1	0	0	1	0	0	1	0	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	-1	0	-1	0	1	1	1	0	0	0	1	1	1	-1	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	-1	1	0	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	0	0	0	0	-1	0	-1	-1	1	1	1	-1	1	0	0	0	1	1	0	0	1	0	0	0	0	1	0	0	0	0	1	0	1	0	0	-1	1	0	0	0	0	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	-1	0	0	-1	1	2	1	0	0	1	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	-1	1	0	0	0	1	0	1	1	1	0	0	0	-1	-1	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-1	0	0	-1	0	0	2	1	1	1	2	0	0	1	0	1	0	0	0	0	0	-2	0	0	0	0	-1	0	0	0	0	1	0	0	0	0	1	0	1	1	0	-1	0	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	0	0	2	1	1	0	0	0	1	1	0	1	1	0	0	0	0	0	0	0	0	-1	-1	0	0	0	1	0	0	1	0	0	0	0	1	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	0	0	1	1	1	1	0	1	1	1	0	0	1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	1	0	0	1	0	1	0	0	-1	-1	-1	0	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	0	0	-1	-1	1	1	2	0	0	0	0	1	0	0	1	0	0	0	0	0	0	0	0	1	0	0	0	-1	1	0	0	1	1	0	0	0	1	1	-1	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	-1	-2	0	-1	0	-1	0	1	1	0	1	2	0	1	0	0	0	0	0	0	-1	1	0	0	2	-1	0	0	0	0	1	0	0	0	-1	0	0	1	0	1	0	1	-1	-1	0	0	0	-1	0
0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	-1	-1	-1	0	0	0	0	1	1	0	1	1	1	0	0	1	0	2	0	1	0	0	0	0	0	0	-2	-1	0	0	0	0	0	0	0	0	1	0	-1	0	2	2	0	0	0	-1	-1	-1	0
0	0	0	0	0	0	-2	-1	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	2	0	0	0	0	0	1	0	0	0	1	1	0	-1	0	0	2	1	0	0	0	0	0	2	1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	0	-1	1	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	1	1	1	0	0	0	1	1	0	1	0	0	0	0	0	-1	0	1	0	-1	0	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	0	0	0	0	-1	0	-1	-1	1	1	0	0	0	0	1	1	0	1	1	0	0	0	0	0	0	1	0	0	0	1	0	0	1	0	0	0	0	0	-1	0	1	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	-2	-1	0	0	0	0	-1	0	0	-1	-1	-1	-1	-1	0	1	1	0	0	0	0	1	0	0	0	1	0	0	0	0	0	2	1	0	0	0	1	0	1	1	0	0	0	0	0	-1	0	0	1	0	-1	-1	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	-1	0	0	0	0	0	0	-1	2	2	2	0	0	0	0	1	0	0	0	1	-1	0	0	1	0	0	0	-1	0	-1	1	-1	0	0	0	0	1	1	0	1	0	1	0	0	-1	-1	-1	0	0	0
0	0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	0	0	0	0	1	1	1	0	1	1	1	0	0	1	1	0	0	0	0	0	0	0	-1	0	0	0	-1	0	0	0	0	0	1	0	0	1	2	0	0	0	-1	-1	0	-1	0
0	0	0	0	0	0	-1	0	-1	-1	-1	0	-1	-1	0	0	-1	0	0	-1	-1	0	1	2	0	0	0	0	1	1	1	-1	0	0	0	1	1	0	0	0	0	1	0	0	-1	0	-1	0	0	1	0	2	0	0	0	1	-1	0	0	0	-1	-1	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	0	1	1	0	1	0	1	1	2	0	0	1	1	-1	0	0	-1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	1	1	0	-1	0	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	0	0	-1	-1	1	1	2	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	-1	1	1	0	1	1	1	0	0	0	-1	-1	0	-1	0
0	0	0	0	0	0	0	-1	-1	0	0	0	-1	-1	0	-1	-1	-1	-1	0	-1	0	0	0	0	1	1	0	1	0	0	0	0	0	1	0	0	2	0	1	0	1	0	0	0	0	0	-2	1	0	0	0	1	1	1	0	0	-1	0	0	0	-2	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	0	0	0	2	1	0	0	0	1	0	1	0	1	0	0	0	0	0	0	0	0	0	-2	0	0	0	0	1	0	0	1	0	1	1	0	0	1	1	-1	-1	0	-1	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	0	0	0	0	0	-1	0	-1	0	2	1	1	0	0	1	1	0	1	-1	0	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	1	0	0	0	2	0	1	1	0	1	0	-1	-1	-1	-1	0	0
0	0	0	0	0	0	-1	-1	-1	0	-1	-1	-1	0	0	0	0	-1	0	-1	0	1	1	0	0	1	0	1	0	1	0	0	0	1	-1	1	0	-1	0	-1	0	0	0	0	1	0	0	0	0	1	0	2	0	0	0	2	-1	-1	0	0	-1	-1	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	-1	0	0	0	0	-1	0	-1	0	2	2	0	0	0	0	1	0	0	0	1	-1	0	0	0	0	0	1	-1	-1	-1	1	0	0	1	0	0	0	0	1	0	0	2	1	1	0	-1	-1	-1	0	-1	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	-1	0	-1	0	0	0	-1	0	0	2	2	0	1	0	0	0	0	0	0	1	-1	0	1	0	0	0	0	-1	-1	-1	1	0	0	0	0	1	0	0	1	0	0	2	1	1	-1	0	-1	-1	0	-1	0
0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	-1	-1	-1	-1	-1	0	0	1	-1	0	0	2	0	0	0	0	0	1	0	1	0	-1	-1	1	0	1	0	-1	0	0	1	2	0	0	0	0	0	0	1	1	2	0	0	-1	0	-1	0	-2	0
0	0	0	0	0	0	0	-1	0	0	0	-1	-1	-1	-1	-1	-1	0	0	-1	-1	1	0	0	-1	0	0	0	0	0	0	1	1	1	1	1	1	0	1	1	0	0	0	0	-1	1	1	1	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	-1
-1	-1	0	0	0	0	1	-1	0	0	0	0	0	0	0	-1	-1	-1	-2	-1	0	0	-1	0	0	1	1	1	1	1	-1	1	0	0	1	0	0	2	1	1	1	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	-1	-1	1	1	0	0	0	0	0	0	0	1	2	1	1	1	1	2	1	1	-1	1	-1	0	0	0	0	-1	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	0	-1	-1	-1	-1	-1	1	1	0	0	0	0	0	0	0	1	2	1	1	1	1	0	1	1	1	1	-1	0	0	0	0	-1	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	-1	0	-1	0	0	-1	0	-2	0	-1	2	1	1	0	1	1	0	2	0	1	-1	2	0	1	0	0	1	0	0	1	0	-2	0	-1	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	-1	-1	-1	-1	-1	0	1	1	0	0	1	0	0	0	0	0	3	1	1	1	1	-1	1	1	1	1	-2	0	0	0	0	0	0	0	0	0	-1	-1	0	0	-1	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	-2	-1	0	-1	0	-1	0	-1	1	1	2	1	1	1	0	1	0	1	-1	1	0	1	0	2	1	0	0	0	0	-1	0	-1	0	-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-2	-1	-1	0	0	0	1	1	1	1	1	0	1	0	-1	0	2	2	1	0	1	0	1	1	0	0	-1	-1	-1	0	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-2	0	0	0	-1	-1	-1	-1	0	2	2	0	0	-1	0	1	1	0	0	2	1	1	1	1	0	1	1	0	0	-1	0	-1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	0	0	-2	0	-1	-1	2	1	1	0	-1	0	1	0	1	0	1	1	2	0	1	1	0	1	1	0	0	-1	-1	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	0	-1	-1	1	1	0	0	-1	1	0	0	1	0	2	2	1	1	1	1	0	1	1	0	0	-1	0	0	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	-1	0	0	0	-2	0	-1	-1	1	1	0	0	-1	0	1	0	1	0	2	1	2	1	1	1	0	1	1	0	0	0	-1	0	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	-1	0	-1	0	1	1	1	0	1	1	0	-1	1	0	2	1	1	1	0	0	1	2	0	0	-1	-1	0	0	0	0	0	-1	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-2	0	0	-1	-1	0	2	1	1	0	1	-1	0	1	0	0	3	1	0	1	1	0	1	1	0	0	-2	0	0	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-1	0	0	-2	-1	0	2	1	1	0	1	-1	0	1	0	0	2	1	0	2	1	0	1	0	0	1	-2	0	0	-1	0	0	0	0	0	0	-1	0	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	-1	0	2	1	1	0	0	-1	1	1	0	0	2	1	1	1	1	0	1	1	0	0	-1	0	-1	-1	0	0	0	0	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	2	1	1	0	0	-1	1	1	0	0	2	1	1	1	0	1	1	0	1	0	-1	0	-1	-1	0	0	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-2	-1	0	1	0	1	0	1	-1	0	1	0	0	2	1	1	2	2	0	1	0	0	1	-1	0	0	-1	0	0	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	-1	-1	1	0	0	1	1	0	-1	0	0	1	2	1	1	2	1	1	0	1	0	1	-1	0	0	0	0	-1	0	0	0	0	-1	-1	0	-1	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	-1	-1	1	0	0	1	0	1	-1	0	1	0	2	2	1	1	1	1	0	1	1	0	0	-1	0	0	-1	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	2	1	1	1	1	1	1	-1	0	0	1	1	2	1	0	0	1	0	0	0	-1	-1	-2	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-1	-1	-1	0	0	2	2	1	1	1	1	2	2	0	0	2	0	0	0	0	0	1	0	1	0	-2	0	-1	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-2	0	0	-1	-1	-1	-1	0	-1	-1	0	0	0	3	3	1	1	2	1	1	0	0	0	0	1	2	1	0	0	0	0	0	0	-2	-1	-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-2	0	-1	0	-1	-1	0	0	0	3	3	1	1	1	2	1	0	0	0	1	1	1	0	1	0	0	0	0	0	-2	-2	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	-1	0	2	2	2	1	2	1	0	0	1	1	1	1	0	1	0	0	0	1	0	0	-2	-1	0	-1	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	0	-2	-1	-1	0	0	2	2	1	1	0	2	2	2	0	0	1	1	0	0	0	0	1	0	1	0	-1	-1	-1	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-2	0	-1	0	-1	0	-1	0	0	3	3	1	1	1	2	0	1	0	0	1	1	0	1	1	0	0	0	0	0	-2	-2	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	0	-1	0	-1	-1	3	2	1	1	1	1	1	0	1	1	0	0	2	0	1	0	0	0	0	1	-1	-1	-2	0	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-2	0	-1	0	0	-1	0	-1	-1	2	3	1	1	1	1	1	0	1	1	0	0	1	0	2	0	0	0	0	1	-1	-1	-1	0	-2	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-2	0	0	0	2	2	2	1	2	0	2	0	0	1	1	1	1	0	0	0	0	1	0	0	-2	-1	-1	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	-1	-1	-1	0	0	3	2	1	1	1	1	1	0	0	0	0	2	1	1	1	0	1	0	0	0	-1	-2	-1	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	-1	0	-1	0	-1	3	2	1	1	1	2	0	1	0	1	0	1	0	1	1	0	0	0	1	0	-1	-2	0	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	-1	0	-1	0	-1	3	2	1	1	1	1	0	1	0	0	0	2	0	1	1	1	0	0	1	0	-1	-2	0	-1	-1	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	-1	0	-2	0	0	3	2	1	1	1	1	0	1	0	0	0	2	0	2	1	0	1	0	0	0	-1	-2	0	-1	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	-1	0	0	-1	0	-1	0	3	2	2	1	1	1	1	0	1	0	0	0	2	1	1	0	0	0	0	0	-1	-1	-2	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	-1	0	0	-1	-1	0	2	2	2	1	2	1	0	1	1	0	0	0	0	1	2	0	1	0	0	0	-1	-1	0	-1	-2	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-2	-1	0	-1	-1	0	2	1	1	1	2	2	0	1	2	0	1	0	0	0	0	0	2	1	0	0	-1	-1	0	0	-1	0	-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	0	0	0	-1	-1	0	-2	-1	0	2	1	1	1	1	2	0	2	2	0	1	0	0	0	0	0	2	0	0	1	-1	-1	0	0	-1	0	-2	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	0	-1	0	0	-1	-1	0	3	2	2	0	2	1	0	1	1	0	1	0	0	2	0	0	0	1	0	0	-2	-1	0	-2	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	2	2	2	1	1	2	1	0	1	0	2	1	0	0	0	0	0	0	1	0	-2	-2	0	0	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	0	0	-1	-1	-2	0	0	3	2	1	0	1	1	1	1	0	0	1	1	0	2	0	0	1	0	1	0	-2	-1	0	-1	0	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	0	-1	-1	0	-1	-1	0	3	2	1	0	2	1	0	0	1	0	1	1	0	1	1	0	2	0	0	0	-2	-1	0	0	-1	0	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	0	0	0	-1	-1	-1	-1	-1	-1	0	-2	0	0	3	1	1	1	1	1	0	0	0	0	1	2	0	2	1	0	2	0	0	0	-1	-2	0	0	-1	0	0	0	0	0	-2	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	-1	-1	0	-1	0	0	3	2	1	1	2	1	0	0	0	0	1	2	0	1	1	0	1	0	0	0	-2	-2	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	-1	0	0	0	2	2	2	1	1	1	2	1	0	0	1	2	0	0	0	0	0	1	0	0	-1	-2	-1	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	-1	0	0	0	-1	-1	0	3	2	2	1	1	1	0	1	1	0	0	0	1	2	1	0	0	0	0	0	-1	-1	-1	-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	-1	0	2	2	2	1	2	0	1	0	1	1	1	0	1	1	0	0	0	1	0	0	-2	0	-1	-1	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	0	2	2	2	2	1	2	0	0	1	0	2	1	0	0	0	1	0	0	0	0	-2	-2	0	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-2	0	-1	0	0	2	2	1	1	2	2	0	1	0	1	1	1	0	0	0	0	2	0	0	0	-2	-1	0	0	0	-1	-2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-2	0	0	-1	-1	-1	-1	0	-1	0	-1	0	0	3	3	1	1	2	1	0	1	0	0	0	1	1	2	0	0	0	0	0	0	-2	-1	-1	-2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	-1	-1	0	0	-1	0	0	3	2	2	1	2	1	0	1	0	0	1	0	1	2	0	0	0	0	0	0	-2	-1	-1	-2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-1	-1	0	-1	-1	-1	0	2	2	1	1	2	1	1	1	1	0	0	0	0	0	2	0	1	1	0	0	-1	-1	0	0	-2	0	-1	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-1	-1	0	0	-1	-1	-1	2	2	1	1	2	1	0	1	1	1	0	0	0	0	2	0	1	0	0	1	-1	-1	0	0	-2	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	0	0	-1	0	-1	-1	2	2	2	1	1	1	1	0	1	1	0	0	0	0	1	2	0	1	0	0	-1	-1	0	0	-1	-2	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	0	-1	-1	0	-1	-1	0	2	2	2	0	2	2	0	1	1	0	0	0	0	1	1	0	2	0	0	0	-1	-1	0	-1	-1	0	-2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	-1	0	-1	0	-1	3	2	1	1	1	1	0	1	0	0	0	1	1	2	0	1	0	0	1	0	-1	-1	-1	-2	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	-1	0	0	-1	-1	0	2	2	2	1	2	1	0	1	1	0	0	0	0	2	1	0	0	1	0	0	-1	-1	0	-2	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-2	0	0	0	-1	0	-1	-1	0	3	3	1	0	1	2	0	1	1	0	1	0	0	1	1	0	1	0	0	0	-2	-1	0	-1	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	0	-1	0	-1	-1	3	2	1	1	1	1	1	0	1	1	0	0	1	0	2	0	0	0	1	0	-1	-1	-1	0	-2	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-1	-1	0	-1	0	-1	-1	2	2	1	1	2	1	1	0	1	1	0	0	0	0	1	1	0	2	0	0	-1	-1	0	0	-1	-1	0	-2	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	0	0	-2	-1	-1	-1	-1	0	1	1	1	1	2	1	2	2	1	0	0	0	0	0	0	0	2	2	0	0	0	0	-1	-1	0	0	-2	-2	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-2	0	-1	0	0	0	-1	-1	-1	2	3	1	1	1	1	0	1	1	1	0	0	0	1	2	0	0	0	0	1	-1	-1	0	-1	-2	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	0	-1	0	0	-1	-1	-1	2	2	2	0	2	1	0	1	1	1	0	0	0	2	0	0	0	1	0	1	-1	-1	0	-2	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-2	0	0	0	-1	0	-1	-1	-1	2	3	1	0	1	2	0	1	1	1	0	0	0	1	1	0	1	0	0	1	-1	-1	0	-1	-1	0	-1	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-2	0	-1	-1	0	2	2	1	0	2	2	0	1	0	0	1	1	0	0	1	0	2	0	0	1	-2	-1	0	0	0	0	-2	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	-1	0	0	-1	-1	0	3	2	1	1	2	1	0	1	1	0	1	0	0	0	2	0	1	0	0	0	-2	-1	0	0	-2	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	-1	0	0	-1	-1	0	3	2	1	1	2	0	0	0	1	0	1	1	0	1	2	0	1	0	0	0	-2	-1	0	0	-2	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	-1	2	2	2	1	0	0	2	1	1	1	0	1	1	0	1	0	0	0	0	1	0	-1	-2	-1	-1	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	-1	-1	0	-1	0	3	2	1	1	1	2	1	0	1	0	1	0	1	0	1	0	0	0	1	0	-2	-1	-1	0	-1	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	-1	-1	0	-1	0	0	0	3	2	2	1	2	1	1	0	0	0	1	0	2	1	0	0	0	0	0	0	-2	-1	-2	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	-1	-1	-1	-1	0	0	1	1	-1	0	0	1	0	1	0	-1	3	1	1	1	0	0	1	1	0	0	-1	0	0	0	0	1	-1	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	0	-1	-1	-1	-1	0	1	1	-1	0	0	0	0	1	0	0	2	1	1	1	1	0	1	1	0	0	-1	1	0	0	0	0	-1	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-2	0	0	0	-1	-1	-1	-1	0	1	1	0	0	0	0	0	0	0	0	2	1	1	1	1	0	1	1	0	0	-1	0	0	0	0	-1	0	0	1	1	-1	-1	0	0	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	0	-1	1	0	1	0	1	-1	0	0	0	0	2	1	1	1	0	1	1	0	1	0	-1	0	0	0	0	-1	0	0	1	1	-1	0	-1	0	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	0	-1	-1	-1	1	0	1	0	1	-1	0	0	0	0	2	1	0	1	1	1	1	0	0	1	-1	0	0	0	0	-1	0	0	1	1	-1	0	0	-1	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-1	0	-1	1	0	1	0	1	-1	0	0	0	0	2	1	1	1	1	1	1	-1	0	1	-1	0	0	0	0	0	0	0	1	0	-1	0	0	-1	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	-1	-2	-1	0	0	0	0	1	1	1	1	1	1	-1	-1	0	0	2	1	1	1	0	0	1	0	0	0	-1	-1	0	0	0	0	0	1	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	0	-1	0	-1	-1	-1	0	1	0	1	0	1	-1	0	0	0	0	2	1	1	1	1	0	1	1	0	0	-1	0	0	0	0	-1	0	0	1	1	-1	-1	0	0	0	0	0	0	0	-1	0	0
-1	0	0	0	0	0	0	0	0	0	0	-2	-1	-1	-1	-1	0	0	-2	0	0	1	0	1	0	1	-1	-1	1	0	0	2	1	1	2	1	0	1	0	0	0	-1	0	1	-1	0	0	0	0	1	0	-1	-1	0	0	0	0	0	-1	0	0	0	0
-1	0	0	0	0	0	-1	0	0	0	0	-1	-1	-1	0	-2	-1	-1	0	0	0	1	1	1	0	1	1	0	-1	0	0	2	1	1	1	-1	0	1	1	0	0	-1	-1	0	0	1	0	0	0	0	0	-1	0	0	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	-1	-1	0	0	0	0	-1	-1	-1	-1	-1	-1	0	0	0	1	1	1	1	1	1	1	0	0	0	1	1	1	0	0	0	0	0	0	0	-1	-1	-1	0	0	0	0	0	0	-1	0	0	0	1	1	0	0	0	0	0	-1	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	0	-1	0	0	-1	-1	0	2	2	2	0	2	1	0	1	1	0	0	-1	0	2	0	0	1	0	0	0	-1	0	0	-2	0	0	-1	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-1	-1	0	0	0	2	2	1	1	1	1	2	1	0	0	2	0	0	-1	0	0	1	0	0	0	-2	0	-1	0	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	1	1	1	0	1	0	2	0	1	0	-1	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	-1	0	0	-1	0	0	2	2	2	1	2	1	0	1	0	0	1	-1	0	2	0	0	0	0	0	0	-2	0	0	-2	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-2	-1	0	0	-1	0	0	2	2	1	2	2	1	0	1	0	0	1	-1	0	1	1	0	0	0	0	0	-2	0	0	-1	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-1	-1	0	0	0	2	2	1	1	1	1	2	1	0	0	2	1	0	-1	0	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-2	0	0	-1	0	-1	-1	0	-1	-1	0	0	0	3	2	1	1	2	1	1	0	0	0	0	1	2	0	-1	0	0	0	0	0	-2	-1	-2	0	1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	0	0	0	0	-1	-1	-1	2	2	2	0	1	1	0	1	1	1	-1	0	0	2	0	0	0	0	0	1	0	-1	0	-2	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	0	-2	0	-1	0	2	2	1	0	1	1	1	0	1	0	2	-1	1	0	0	0	0	2	0	0	-2	0	0	0	0	0	0	-1	0	0	0	-1	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-1	0	-1	0	0	2	2	1	1	1	1	1	2	0	0	2	0	-1	0	0	0	1	0	0	0	-2	0	0	-1	0	0	-1	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	2	2	2	1	1	2	0	0	1	0	2	1	0	0	-1	0	0	0	0	0	-2	-2	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	-1	0	-1	-1	-1	0	0	0	2	2	2	0	1	1	1	1	-1	0	1	2	0	0	0	0	0	1	0	0	-1	-2	0	-1	1	0	0	0	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	2	2	2	1	1	2	0	0	1	0	1	1	0	1	-1	0	0	0	0	0	-1	-2	0	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	-1	-1	0	0	0	3	2	1	1	1	2	1	0	0	0	1	1	1	-1	0	0	0	0	0	0	-2	-2	-1	1	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	-1	0	-1	-1	-1	0	0	0	2	2	2	0	1	2	0	0	0	0	2	1	1	0	-1	0	0	1	0	0	-2	-2	0	0	1	0	0	0	0	0	0	-1	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	1	0	2	1	0	0	1	1	0	0	0	0	0	1	-1	0	-1	-1	-1	-1	0	0	0	-1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	-1	0	-1	0	0	0	3	2	1	1	2	1	1	0	0	0	1	0	2	0	0	-1	0	0	0	0	-2	-1	-2	0	0	1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	-1	0	0	0	-1	0	0	3	2	2	1	1	1	0	1	0	0	0	1	0	1	1	0	0	-1	0	0	-1	-2	0	-1	-1	0	0	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	-1	0	-1	0	0	3	2	1	1	1	1	0	1	-1	0	0	2	0	1	1	0	0	0	0	0	-1	-2	0	-1	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	0	0	0	-1	-1	0	2	2	2	1	1	1	0	1	1	0	-1	0	0	2	1	0	0	0	0	0	0	-1	0	-2	-1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	-1	0	0	0	-1	0	3	2	1	1	2	1	0	0	1	0	1	0	0	0	2	0	0	0	0	-1	-2	-1	0	0	-2	0	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	2	2	2	1	1	2	0	0	1	0	2	1	0	0	0	0	0	-1	0	0	-2	-2	0	0	-1	0	0	1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-2	-1	0	0	0	0	-1	0	-1	0	4	2	1	0	1	1	1	0	1	0	1	0	1	0	1	0	0	0	0	-1	-2	-1	-1	0	-1	0	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	2	2	2	1	1	1	1	1	0	0	1	2	0	0	0	-1	0	0	0	0	-1	-2	-1	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	0	-1	-1	0	0	0	3	2	1	1	1	1	1	-1	0	0	0	1	2	1	0	0	0	0	0	0	-1	-1	-2	0	0	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	-1	0	-1	0	0	0	3	2	1	1	2	1	1	0	0	0	1	0	1	0	0	0	0	1	-1	0	-2	-1	-1	0	0	0	0	-1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	-1	0	-1	0	0	0	2	2	2	1	2	1	1	0	0	0	1	-1	1	1	0	0	0	0	0	0	-2	0	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	0	-2	-1	0	-1	0	0	0	2	2	1	2	2	1	1	0	0	0	1	-1	1	0	1	0	0	0	0	0	-2	0	-1	0	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	0	0	0	-1	-1	0	2	2	2	1	1	1	0	1	1	0	0	-1	0	2	1	0	0	0	0	0	-1	0	0	-2	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	-1	0	0	-1	-1	-1	-1	-1	0	2	2	0	0	1	0	1	0	1	0	2	0	0	1	0	0	2	1	0	0	-2	1	0	0	0	0	0	-1	0	0	-2	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	2	0	1	0	0	1	1	1	1	0	0	0	0	0	-1	0	-2	-1	-1	0	0	-1	0	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	1	0	2	1	0	0	1	1	1	0	0	0	0	0	-1	0	-1	-1	-2	-1	0	0	0	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	2	0	1	0	0	1	1	0	1	1	0	0	0	0	0	-1	-2	0	-1	-1	0	-1	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	-1	-1	-1	0	0	0	2	2	1	1	1	2	1	0	0	0	2	0	1	0	0	0	0	0	0	0	-2	-1	-1	0	0	0	0	0	-1	0	0	0	1	0	1	0	0	0	0	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	-1	0	-1	0	2	2	1	0	1	2	1	0	1	0	2	0	0	0	0	0	0	1	0	0	-2	-1	0	0	0	0	0	-1	-1	0	0	0	1	0	1	0	0	0	0	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	2	2	2	1	0	0	2	1	1	0	0	1	1	0	1	0	0	0	-1	0	0	-1	-2	-1	-1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	0	-1	0	-1	0	3	2	1	1	1	1	1	0	1	0	0	0	2	0	1	0	0	0	-1	0	-1	-1	-2	0	-1	0	0	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	-1	0	0	-1	0	0	0	3	2	2	1	1	1	1	0	0	0	0	1	1	0	1	0	0	-1	0	0	-1	-2	-1	0	-1	0	0	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	2	0	1	0	0	1	1	1	1	0	0	-1	0	0	0	0	-2	-1	-1	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	-1	0	0	0	0	2	2	2	1	1	1	1	1	0	0	1	2	-1	0	0	0	0	0	0	0	-1	-2	0	-1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	0	0	0	-1	-1	0	2	2	2	1	1	1	0	1	1	0	0	0	0	2	1	0	-1	0	0	0	-1	-1	0	-2	-1	0	1	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	-1	0	-1	0	-1	0	0	0	3	2	2	0	2	1	1	0	0	0	1	0	1	1	0	-1	0	0	0	0	-2	-1	-1	-1	0	1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	2	2	2	1	2	0	1	0	0	1	1	0	1	1	0	-1	0	0	0	0	-2	0	-1	-1	0	0	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	-1	0	0	-1	0	0	3	2	1	1	2	1	0	1	0	0	1	0	0	1	1	-1	0	0	0	0	-2	-1	0	-1	-1	1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	-1	-2	0	0	0	0	2	2	1	1	2	2	-1	0	0	0	1	1	1	0	0	0	1	0	0	0	-2	-1	0	0	0	0	-1	0	1	0	0	0	0	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	0	0	0	-1	-1	0	2	2	2	1	1	1	0	1	1	0	0	0	0	1	2	0	0	-1	0	0	-1	-1	0	-1	-2	0	0	1	0	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	0	0	-1	0	-1	0	3	2	1	1	1	1	1	0	1	0	0	0	1	0	2	0	0	0	0	-1	-1	-1	-1	0	-2	0	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	-1	-1	0	-1	-1	0	0	-1	0	0	3	2	1	1	2	1	0	1	0	0	1	0	0	0	1	0	1	0	0	-1	-2	-1	0	0	-1	0	-1	0	0	1	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	0	0	0	0	-1	-1	2	2	2	1	1	1	0	0	1	1	0	0	0	0	1	2	0	0	-1	0	-1	-1	0	0	-1	-2	0	0	1	0	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-2	-2	0	0	-1	0	-1	-1	0	-1	0	-1	0	0	3	2	1	1	2	1	0	1	0	0	0	1	0	0	0	1	1	0	0	-1	-2	-1	0	0	0	-1	-1	0	0	1	0	0	0	1	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	-1	-1	0	0	2	2	1	0	1	1	1	2	0	-1	2	0	0	0	0	0	1	0	1	0	-2	0	0	-1	0	1	-1	0	0	0	0	0	0	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-2	0	0	0	0	2	2	1	1	2	2	0	0	0	1	1	1	0	0	0	0	1	0	0	-1	-2	-1	0	0	0	-1	-1	0	0	1	0	0	0	0	1	0	0	0	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	0	-1	-1	-1	0	-1	0	2	2	1	0	2	1	1	0	0	0	1	1	0	0	0	0	0	2	0	0	-2	-1	0	0	1	0	0	-2	0	1	0	0	0	0	0	0	0	0	-1	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	-1	-1	0	0	-1	0	2	2	1	1	1	2	0	0	1	0	2	0	0	0	1	0	0	0	0	0	-2	-1	0	0	-1	0	0	0	-1	0	0	0	1	0	1	0	0	0	0	0	-1	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	0	-1	0	-1	-1	0	0	3	2	1	0	2	0	1	0	0	0	1	1	0	1	0	0	1	1	-1	0	-2	-1	0	0	0	0	0	-1	1	0	-1	0	1	0	0	0	0	-1	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-1	-1	-1	-1	0	0	-1	0	0	2	2	2	1	2	1	0	1	0	0	0	0	0	1	1	0	1	-1	0	0	-1	-1	0	-1	-1	0	-1	1	0	0	0	1	0	0	0	0	-1	0	0	0	0	0
0	0	0	0	0	0	-2	-1	-1	-1	0	-1	-1	0	-1	0	-1	0	-1	0	-1	2	2	1	1	0	1	0	2	0	0	0	1	0	1	0	1	0	0	1	0	0	-1	0	-2	0	0	0	0	0	0	0	1	-1	0	0	0	-1	0	0	0	0	0
-1	0	0	0	0	0	0	0	0	0	0	-1	-1	-1	0	-1	0	-1	0	-1	-1	0	1	0	-1	0	-1	1	0	0	1	1	1	1	0	1	1	0	1	0	0	0	1	0	0	0	0	1	0	0	0	0	-1	-1	0	1	-1	0	0	0	-1	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	-1	0	-1	0	0	0	1	1	1	1	2	0	1	1	0	0	2	1	0	0	0	0	-1	0	0	0	-2	0	0	0	0	0	0	0	1	0	0	0	0	0	1	0	0	-1	0	-1	0	0
0	0	0	0	0	0	-2	-1	-1	0	0	-1	0	0	0	-1	-1	-1	-1	-1	0	2	1	0	0	2	0	1	0	0	0	0	1	0	0	0	0	1	2	0	0	-1	0	0	1	1	0	0	-2	0	1	0	0	0	0	0	-1	0	0	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	0	-1	-1	0	-1	0	-1	0	-1	0	-1	1	1	0	1	0	1	0	1	0	1	1	1	0	1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	-2	0	1	1	0	0	0	-1	-1	0	0	0
0	0	0	0	0	0	-1	-1	-1	-1	-1	-1	-1	-1	0	0	0	-1	0	-1	0	1	2	1	1	0	1	1	0	2	0	1	0	0	0	0	0	0	0	0	0	-1	0	0	0	-2	0	0	0	0	0	0	1	1	1	0	0	0	-1	0	0	-1	0
0	0	0	0	0	0	-1	-1	-1	0	0	-1	-1	0	0	0	-1	-1	-1	-1	0	1	1	0	0	0	1	0	0	1	0	1	0	0	0	0	0	1	1	0	0	0	0	1	1	0	-1	0	0	0	0	0	0	1	1	0	-1	-1	0	0	0	-1	0
0	0	0	0	0	0	-2	-1	-1	-1	-1	-1	-1	0	0	-1	-2	-1	0	0	0	2	2	1	1	1	2	2	1	0	0	2	1	0	-1	0	0	1	0	1	0	-2	-1	-1	0	0	0	-1	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	0	0	-1	-1	-1	-1	-1	-1	-1	0	0	0	3	2	1	1	2	1	1	-1	0	0	1	1	2	1	0	0	1	0	0	0	-2	-1	-2	0	0	0	0	0	0	0	-1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-2	0	0	-1	-1	0	-1	-1	0	2	3	1	0	2	2	0	1	1	0	1	-1	0	1	1	0	2	0	0	0	-2	0	0	-1	-1	0	-2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	-2	-2	-1	-1	0	0	-2	0	-1	-1	0	0	-1	-1	0	2	3	1	1	2	1	0	1	1	0	1	-1	0	1	2	0	1	0	0	0	-2	0	0	-1	-2	0	-1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
